Deuteron, triton, helium-3 and hypertriton production in relativistic heavy-ion collisions via stochastic multi-particle reactions

The production of light nuclei in heavy -ion collisions is an excellent probe for studying the phase diagram of quantum chromodynamics and for the search of a critical end point. In this work we apply a hybrid approach in which we study the light nuclei production in the afterburner stage of central Au+Au collisions at $\sqrt{s}_{NN}=7.7$, 14.5 and 19.6 GeV. In this stage, light nuclei are produced dynamically in $4\leftrightarrow 2$ catalysis reactions. A comparison of the dynamic production and a coalescence approach is presented for transverse momentum spectra of deuterons, tritons, $^3\rm He$ nuclei and hypertritons and ratios of light nuclei yields. A good agreement with the experimentally measured yield of nuclei is found and we proceed to further investigate the production mechanisms of light nuclei by calculating the rates of the important channels for the formation and disintegration. We find that the afterburner stage is essential for the description of light nuclei formation in heavy-ion collisions, as light nuclei undergo a large number of interactions.

==> anc/box/analytical_box_curves.txt <==
# time[fm], N_pi, N_proton, N_neutron, N_lambda, N_deuteron, N_triton, N_helium-3, N_hypertriton
0.000000000000000000e+00 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 6.000000000000000000e+01 5.789650000000000318e+01 5.789699999999999847e+01 5.987890000000000157e+01 1.557209999999999983e+00 1.414240000000000219e-01 1.418590000000000129e-01 1.211249999999999966e-01
2.000000000000000111e-01 6.000000000000000000e+01 5.627940000000000254e+01 5.628020000000000067e+01 5.979099999999999682e+01 2.789800000000000058e+00 2.401050000000000406e-01 2.408440000000000025e-01 2.089690000000000158e-01
2.999999999999999889e-01 6.000000000000000000e+01 5.502450000000000330e+01 5.502550000000000097e+01 5.972720000000000340e+01 3.773859999999999992e+00 3.089640000000000719e-01 3.099129999999999940e-01 2.728419999999999734e-01
4.000000000000000222e-01 6.000000000000000000e+01 5.404319999999999879e+01 5.404429999999999978e+01 5.968070000000000164e+01 4.564890000000000114e+00 3.568009999999999793e-01 3.578970000000000207e-01 3.192940000000000222e-01
5.000000000000000000e-01 6.000000000000000000e+01 5.327109999999999701e+01 5.327230000000000132e+01 5.964699999999999847e+01 5.204270000000000174e+00 3.897320000000000229e-01 3.909279999999999977e-01 3.530110000000000192e-01
5.999999999999999778e-01 6.000000000000000000e+01 5.266049999999999898e+01 5.266170000000000329e+01 5.962259999999999849e+01 5.723410000000000331e+00 4.120650000000000146e-01 4.133289999999999464e-01 3.773819999999999952e-01
6.999999999999999556e-01 6.000000000000000000e+01 5.217540000000000333e+01 5.217669999999999675e+01 5.960510000000000019e+01 6.146530000000000271e+00 4.268669999999999964e-01 4.281760000000000010e-01 3.948860000000000148e-01
8.000000000000000444e-01 6.000000000000000000e+01 5.178849999999999909e+01 5.178979999999999961e+01 5.959270000000000067e+01 6.492479999999999585e+00 4.363360000000000016e-01 4.376730000000000342e-01 4.073419999999999819e-01
9.000000000000000222e-01 6.000000000000000000e+01 5.147890000000000299e+01 5.148029999999999973e+01 5.958389999999999986e+01 6.776110000000000078e+00 4.420529999999999737e-01 4.434079999999999688e-01 4.160949999999999926e-01
1.000000000000000000e+00 6.000000000000000000e+01 5.123049999999999926e+01 5.123179999999999978e+01 5.957789999999999964e+01 7.009199999999999875e+00 4.451600000000000557e-01 4.465239999999999765e-01 4.221380000000000132e-01
1.100000000000000089e+00 6.000000000000000000e+01 5.103050000000000352e+01 5.103190000000000026e+01 5.957379999999999853e+01 7.201139999999999652e+00 4.464779999999999860e-01 4.478460000000000218e-01 4.262110000000000065e-01
1.199999999999999956e+00 6.000000000000000000e+01 5.086910000000000309e+01 5.087049999999999983e+01 5.957110000000000127e+01 7.359479999999999578e+00 4.465970000000000217e-01 4.479650000000000576e-01 4.288589999999999902e-01
1.300000000000000044e+00 6.000000000000000000e+01 5.073870000000000147e+01 5.074000000000000199e+01 5.956949999999999790e+01 7.490310000000000024e+00 4.459400000000000031e-01 4.473060000000000369e-01 4.304859999999999798e-01
1.399999999999999911e+00 6.000000000000000000e+01 5.063289999999999935e+01 5.063430000000000319e+01 5.956860000000000355e+01 7.598569999999999602e+00 4.448059999999999792e-01 4.461680000000000090e-01 4.313909999999999689e-01
1.500000000000000000e+00 6.000000000000000000e+01 5.054699999999999704e+01 5.054840000000000089e+01 5.956819999999999737e+01 7.688259999999999650e+00 4.434049999999999936e-01 4.447630000000000194e-01 4.317940000000000111e-01
1.600000000000000089e+00 6.000000000000000000e+01 5.047710000000000008e+01 5.047849999999999682e+01 5.956810000000000116e+01 7.762660000000000338e+00 4.418830000000000258e-01 4.432360000000000189e-01 4.318549999999999889e-01
1.699999999999999956e+00 6.000000000000000000e+01 5.042020000000000124e+01 5.042150000000000176e+01 5.956830000000000069e+01 7.824440000000000062e+00 4.403380000000000072e-01 4.416859999999999675e-01 4.316909999999999914e-01
1.800000000000000044e+00 6.000000000000000000e+01 5.037360000000000326e+01 5.037500000000000000e+01 5.956860000000000355e+01 7.875799999999999912e+00 4.388329999999999731e-01 4.401769999999999849e-01 4.313859999999999917e-01
1.899999999999999911e+00 6.000000000000000000e+01 5.033559999999999945e+01 5.033689999999999998e+01 5.956900000000000261e+01 7.918510000000000382e+00 4.374100000000000210e-01 4.387489999999999446e-01 4.309990000000000210e-01
2.000000000000000000e+00 6.000000000000000000e+01 5.030440000000000111e+01 5.030570000000000164e+01 5.956940000000000168e+01 7.954080000000000261e+00 4.360910000000000064e-01 4.374259999999999815e-01 4.305729999999999835e-01
2.100000000000000089e+00 6.000000000000000000e+01 5.027879999999999683e+01 5.028020000000000067e+01 5.956989999999999696e+01 7.983710000000000306e+00 4.348870000000000235e-01 4.362180000000000502e-01 4.301350000000000451e-01
2.200000000000000178e+00 6.000000000000000000e+01 5.025780000000000314e+01 5.025909999999999656e+01 5.957030000000000314e+01 8.008419999999999206e+00 4.338009999999999922e-01 4.351289999999999880e-01 4.297069999999999501e-01
2.299999999999999822e+00 6.000000000000000000e+01 5.024049999999999727e+01 5.024179999999999779e+01 5.957070000000000221e+01 8.029030000000000555e+00 4.328319999999999945e-01 4.341570000000000151e-01 4.292980000000000129e-01
2.399999999999999911e+00 6.000000000000000000e+01 5.022630000000000194e+01 5.022760000000000247e+01 5.957110000000000127e+01 8.046239999999999171e+00 4.319729999999999959e-01 4.332950000000000412e-01 4.289180000000000215e-01
2.500000000000000000e+00 6.000000000000000000e+01 5.021450000000000102e+01 5.021580000000000155e+01 5.957139999999999702e+01 8.060610000000000497e+00 4.312159999999999882e-01 4.325359999999999761e-01 4.285689999999999777e-01
2.600000000000000089e+00 6.000000000000000000e+01 5.020479999999999876e+01 5.020609999999999928e+01 5.957169999999999987e+01 8.072620000000000573e+00 4.305539999999999923e-01 4.318719999999999781e-01 4.282529999999999393e-01
2.700000000000000178e+00 6.000000000000000000e+01 5.019680000000000319e+01 5.019809999999999661e+01 5.957200000000000273e+01 8.082670000000000243e+00 4.299769999999999981e-01 4.312929999999999819e-01 4.279700000000000171e-01
2.799999999999999822e+00 6.000000000000000000e+01 5.019019999999999726e+01 5.019149999999999778e+01 5.957229999999999848e+01 8.091060000000000585e+00 4.294760000000000244e-01 4.307909999999999795e-01 4.277179999999999316e-01
2.899999999999999911e+00 6.000000000000000000e+01 5.018469999999999942e+01 5.018599999999999994e+01 5.957249999999999801e+01 8.098089999999999122e+00 4.290419999999999789e-01 4.303560000000000163e-01 4.274959999999999871e-01
3.000000000000000000e+00 6.000000000000000000e+01 5.018010000000000304e+01 5.018139999999999645e+01 5.957269999999999754e+01 8.103970000000000340e+00 4.286679999999999935e-01 4.299810000000000021e-01 4.273010000000000419e-01
3.100000000000000089e+00 6.000000000000000000e+01 5.017629999999999768e+01 5.017759999999999820e+01 5.957289999999999708e+01 8.108900000000000219e+00 4.283460000000000045e-01 4.296579999999999844e-01 4.271300000000000097e-01
3.200000000000000178e+00 6.000000000000000000e+01 5.017320000000000135e+01 5.017450000000000188e+01 5.957300000000000040e+01 8.113020000000000564e+00 4.280700000000000061e-01 4.293810000000000682e-01 4.269809999999999439e-01
3.299999999999999822e+00 6.000000000000000000e+01 5.017060000000000031e+01 5.017190000000000083e+01 5.957309999999999661e+01 8.116479999999999251e+00 4.278330000000000188e-01 4.291429999999999967e-01 4.268520000000000647e-01
3.399999999999999911e+00 6.000000000000000000e+01 5.016839999999999833e+01 5.016969999999999885e+01 5.957330000000000325e+01 8.119369999999999976e+00 4.276309999999999834e-01 4.289399999999999880e-01 4.267409999999999815e-01
3.500000000000000000e+00 6.000000000000000000e+01 5.016660000000000252e+01 5.016790000000000305e+01 5.957339999999999947e+01 8.121800000000000352e+00 4.274580000000000046e-01 4.287670000000000092e-01 4.266440000000000232e-01
3.600000000000000089e+00 6.000000000000000000e+01 5.016510000000000247e+01 5.016640000000000299e+01 5.957339999999999947e+01 8.123839999999999506e+00 4.273110000000000519e-01 4.286190000000000278e-01 4.265619999999999967e-01
3.700000000000000178e+00 6.000000000000000000e+01 5.016380000000000194e+01 5.016510000000000247e+01 5.957350000000000279e+01 8.125540000000000873e+00 4.271849999999999814e-01 4.284930000000000128e-01 4.264899999999999802e-01
3.799999999999999822e+00 6.000000000000000000e+01 5.016270000000000095e+01 5.016409999999999769e+01 5.957359999999999900e+01 8.126979999999999649e+00 4.270780000000000132e-01 4.283859999999999890e-01 4.264290000000000025e-01
3.899999999999999911e+00 6.000000000000000000e+01 5.016190000000000282e+01 5.016320000000000334e+01 5.957359999999999900e+01 8.128180000000000405e+00 4.269879999999999787e-01 4.282949999999999813e-01 4.263770000000000060e-01
4.000000000000000000e+00 6.000000000000000000e+01 5.016109999999999758e+01 5.016239999999999810e+01 5.957370000000000232e+01 8.129179999999999851e+00 4.269109999999999849e-01 4.282180000000000430e-01 4.263329999999999620e-01
4.099999999999999645e+00 6.000000000000000000e+01 5.016049999999999898e+01 5.016179999999999950e+01 5.957370000000000232e+01 8.130029999999999646e+00 4.268449999999999744e-01 4.281519999999999770e-01 4.262949999999999795e-01
4.200000000000000178e+00 6.000000000000000000e+01 5.015999999999999659e+01 5.016129999999999711e+01 5.957370000000000232e+01 8.130739999999999412e+00 4.267899999999999472e-01 4.280970000000000053e-01 4.262620000000000298e-01
4.299999999999999822e+00 6.000000000000000000e+01 5.015959999999999752e+01 5.016089999999999804e+01 5.957379999999999853e+01 8.131339999999999790e+00 4.267429999999999835e-01 4.280499999999999861e-01 4.262349999999999750e-01
4.400000000000000355e+00 6.000000000000000000e+01 5.015919999999999845e+01 5.016049999999999898e+01 5.957379999999999853e+01 8.131840000000000401e+00 4.267029999999999990e-01 4.280100000000000016e-01 4.262110000000000065e-01
4.500000000000000000e+00 6.000000000000000000e+01 5.015890000000000271e+01 5.016020000000000323e+01 5.957379999999999853e+01 8.132260000000000488e+00 4.266699999999999937e-01 4.279760000000000231e-01 4.261910000000000420e-01
4.599999999999999645e+00 6.000000000000000000e+01 5.015870000000000317e+01 5.015999999999999659e+01 5.957379999999999853e+01 8.132609999999999673e+00 4.266409999999999925e-01 4.279479999999999396e-01 4.261750000000000260e-01
4.700000000000000178e+00 6.000000000000000000e+01 5.015849999999999653e+01 5.015979999999999706e+01 5.957379999999999853e+01 8.132910000000000750e+00 4.266170000000000240e-01 4.279240000000000821e-01 4.261599999999999833e-01
4.799999999999999822e+00 6.000000000000000000e+01 5.015829999999999700e+01 5.015959999999999752e+01 5.957390000000000185e+01 8.133150000000000546e+00 4.265970000000000040e-01 4.279029999999999778e-01 4.261480000000000823e-01
4.900000000000000355e+00 6.000000000000000000e+01 5.015809999999999746e+01 5.015950000000000131e+01 5.957390000000000185e+01 8.133359999999999701e+00 4.265800000000000147e-01 4.278859999999999886e-01 4.261380000000000168e-01
5.000000000000000000e+00 6.000000000000000000e+01 5.015800000000000125e+01 5.015930000000000177e+01 5.957390000000000185e+01 8.133539999999999992e+00 4.265660000000000007e-01 4.278719999999999746e-01 4.261289999999999800e-01
5.099999999999999645e+00 6.000000000000000000e+01 5.015789999999999793e+01 5.015919999999999845e+01 5.957390000000000185e+01 8.133689999999999642e+00 4.265530000000000155e-01 4.278589999999999338e-01 4.261220000000000008e-01
5.200000000000000178e+00 6.000000000000000000e+01 5.015780000000000172e+01 5.015910000000000224e+01 5.957390000000000185e+01 8.133810000000000429e+00 4.265430000000000055e-01 4.278489999999999793e-01 4.261150000000000770e-01
5.299999999999999822e+00 6.000000000000000000e+01 5.015780000000000172e+01 5.015910000000000224e+01 5.957390000000000185e+01 8.133910000000000196e+00 4.265340000000000242e-01 4.278399999999999426e-01 4.261099999999999888e-01
5.400000000000000355e+00 6.000000000000000000e+01 5.015769999999999840e+01 5.015899999999999892e+01 5.957390000000000185e+01 8.134000000000000341e+00 4.265269999999999895e-01 4.278330000000000188e-01 4.261059999999999848e-01
5.500000000000000000e+00 6.000000000000000000e+01 5.015760000000000218e+01 5.015899999999999892e+01 5.957390000000000185e+01 8.134080000000000865e+00 4.265209999999999835e-01 4.278270000000000128e-01 4.261020000000000363e-01
5.599999999999999645e+00 6.000000000000000000e+01 5.015760000000000218e+01 5.015890000000000271e+01 5.957390000000000185e+01 8.134140000000000370e+00 4.265160000000000062e-01 4.278220000000000356e-01 4.260989999999999500e-01
5.700000000000000178e+00 6.000000000000000000e+01 5.015760000000000218e+01 5.015890000000000271e+01 5.957390000000000185e+01 8.134190000000000254e+00 4.265109999999999735e-01 4.278170000000000028e-01 4.260959999999999748e-01
5.799999999999999822e+00 6.000000000000000000e+01 5.015749999999999886e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134230000000000516e+00 4.265079999999999982e-01 4.278129999999999988e-01 4.260939999999999728e-01
5.900000000000000355e+00 6.000000000000000000e+01 5.015749999999999886e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134270000000000778e+00 4.265040000000000497e-01 4.278100000000000236e-01 4.260920000000000263e-01
6.000000000000000000e+00 6.000000000000000000e+01 5.015749999999999886e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134299999999999642e+00 4.265019999999999922e-01 4.278080000000000216e-01 4.260900000000000243e-01
6.099999999999999645e+00 6.000000000000000000e+01 5.015749999999999886e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134330000000000283e+00 4.264999999999999902e-01 4.278060000000000196e-01 4.260889999999999955e-01
6.200000000000000178e+00 6.000000000000000000e+01 5.015749999999999886e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134349999999999525e+00 4.264979999999999882e-01 4.278039999999999621e-01 4.260880000000000223e-01
6.299999999999999822e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015879999999999939e+01 5.957390000000000185e+01 8.134370000000000545e+00 4.264959999999999862e-01 4.278019999999999601e-01 4.260869999999999935e-01
6.400000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134380000000000166e+00 4.264950000000000130e-01 4.278009999999999868e-01 4.260860000000000203e-01
6.500000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134389999999999787e+00 4.264939999999999842e-01 4.278000000000000691e-01 4.260849999999999360e-01
6.599999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134410000000000807e+00 4.264930000000000110e-01 4.277989999999999848e-01 4.260849999999999360e-01
6.700000000000000178e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134410000000000807e+00 4.264919999999999822e-01 4.277980000000000116e-01 4.260840000000000183e-01
6.799999999999999822e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134420000000000428e+00 4.264910000000000090e-01 4.277969999999999828e-01 4.260840000000000183e-01
6.900000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134430000000000049e+00 4.264910000000000090e-01 4.277969999999999828e-01 4.260830000000000450e-01
7.000000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134430000000000049e+00 4.264899999999999802e-01 4.277960000000000096e-01 4.260830000000000450e-01
7.099999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134439999999999671e+00 4.264899999999999802e-01 4.277960000000000096e-01 4.260830000000000450e-01
7.200000000000000178e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134439999999999671e+00 4.264899999999999802e-01 4.277960000000000096e-01 4.260830000000000450e-01
7.299999999999999822e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134449999999999292e+00 4.264890000000000070e-01 4.277949999999999808e-01 4.260819999999999608e-01
7.400000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134449999999999292e+00 4.264890000000000070e-01 4.277949999999999808e-01 4.260819999999999608e-01
7.500000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134449999999999292e+00 4.264890000000000070e-01 4.277949999999999808e-01 4.260819999999999608e-01
7.599999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134449999999999292e+00 4.264890000000000070e-01 4.277949999999999808e-01 4.260819999999999608e-01
7.700000000000000178e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134449999999999292e+00 4.264890000000000070e-01 4.277949999999999808e-01 4.260819999999999608e-01
7.799999999999999822e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264890000000000070e-01 4.277940000000000076e-01 4.260819999999999608e-01
7.900000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.000000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.099999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.199999999999999289e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.300000000000000711e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.400000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.500000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.599999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.699999999999999289e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.800000000000000711e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
8.900000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.000000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.099999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.199999999999999289e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.300000000000000711e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.400000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.500000000000000000e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.599999999999999645e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.699999999999999289e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.800000000000000711e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260819999999999608e-01
9.900000000000000355e+00 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.000000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.009999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.019999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.030000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.040000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.050000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.059999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.069999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.080000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.090000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.100000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.109999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.119999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.130000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.140000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.150000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.159999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.169999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.180000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.190000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.200000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.209999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.219999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.230000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.240000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.250000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.259999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.269999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.280000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.290000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.300000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.309999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.319999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.330000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.340000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.350000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.359999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.369999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.380000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.390000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.400000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.409999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.419999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.430000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.440000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.450000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.459999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.469999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.480000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.490000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.500000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.509999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.519999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.530000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.540000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.550000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.559999999999999964e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.569999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.580000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.590000000000000036e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.600000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.610000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.619999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.630000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.639999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.650000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.660000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.669999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.680000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.689999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.700000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.710000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.719999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.730000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.739999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.750000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.760000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.769999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.780000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.789999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.800000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.810000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.819999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.830000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.839999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.850000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.860000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.869999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.880000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.889999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.900000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.910000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.919999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.930000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.939999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.950000000000000000e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.960000000000000142e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.969999999999999929e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.980000000000000071e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01
1.989999999999999858e+01 6.000000000000000000e+01 5.015740000000000265e+01 5.015870000000000317e+01 5.957390000000000185e+01 8.134460000000000690e+00 4.264879999999999782e-01 4.277940000000000076e-01 4.260810000000000430e-01


==> anc/box/box_hist.txt <==
# time[fm], N_pizero, N_piplus, N_piminus, N_proton, N_neutron, N_lambda, N_deuteron, N_triton, N_helium-3, N_hypertriton
0.000000000000000000e+00 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 6.000000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+00 6.002983729662077650e+01 6.002563204005006270e+01 6.003196495619524597e+01 5.228803504380475431e+01 5.227183979974968508e+01 5.964675844806007632e+01 6.329812265331664634e+00 3.474342928660826280e-01 3.439048811013767359e-01 3.532415519399249026e-01
2.000000000000000000e+00 6.000548185231539122e+01 6.000087609511889752e+01 6.001181476846057450e+01 5.124235294117647044e+01 5.122670838548184946e+01 5.963569461827284357e+01 7.312040050062578622e+00 3.599249061326658117e-01 3.661576971214017262e-01 3.643053817271589279e-01
3.000000000000000000e+00 5.997274092615769803e+01 5.996773466833541733e+01 5.998020025031289038e+01 5.087449311639549165e+01 5.085612015018773491e+01 5.961777221526908477e+01 7.606157697121401995e+00 3.788235294117647256e-01 3.853817271589486948e-01 3.822277847309136223e-01
4.000000000000000000e+00 5.993381727158948991e+01 5.993264080100124858e+01 5.994480600750938493e+01 5.069704630788485389e+01 5.067191489361702139e+01 5.961071339173967232e+01 7.746282853566958337e+00 3.937171464330412873e-01 3.929161451814768280e-01 3.892866082603254063e-01
5.000000000000000000e+00 5.989579474342928478e+01 5.989131414267834685e+01 5.990700876095118588e+01 5.064678347934918889e+01 5.061899874843554414e+01 5.960803504380475459e+01 7.777396745932415811e+00 3.974468085106382942e-01 4.010513141426783612e-01 3.919649561952440742e-01
6.000000000000000000e+00 5.985311639549436791e+01 5.985106382978723616e+01 5.986655819774718168e+01 5.056578222778473020e+01 5.053254067584480680e+01 5.959637046307884845e+01 7.827158948685857709e+00 4.078097622027534452e-01 4.055569461827284172e-01 4.036295369211514439e-01
7.000000000000000000e+00 5.981118898623279279e+01 5.980846057571964991e+01 5.982523153942427996e+01 5.053919899874843225e+01 5.050087609511889752e+01 5.959859824780976112e+01 7.846533166458072195e+00 4.130663329161451958e-01 4.082853566958698499e-01 4.014017521902378260e-01
8.000000000000000000e+00 5.977374217772215559e+01 5.976916145181476736e+01 5.978255319148936309e+01 5.047061326658322855e+01 5.044400500625782513e+01 5.959364205256570557e+01 7.884630788485607056e+00 4.171464330413016119e-01 4.173216520650814276e-01 4.063579474342928211e-01
9.000000000000000000e+00 5.973501877346683386e+01 5.973151439299123666e+01 5.974508135168961331e+01 5.045424280350437840e+01 5.043672090112640660e+01 5.959459324155194082e+01 7.905031289111389192e+00 4.098873591989987686e-01 4.194993742177722251e-01 4.054067584480600672e-01
1.000000000000000000e+01 5.969511889862327791e+01 5.969111389236545762e+01 5.969969962453066614e+01 5.041704630788485275e+01 5.039952440550688095e+01 5.960515644555694337e+01 7.942803504380475665e+00 4.181977471839799509e-01 4.178473091364205416e-01 3.948435544430538013e-01
1.100000000000000000e+01 5.965904881101376844e+01 5.965078848560700919e+01 5.965496871088861042e+01 5.041779724655819450e+01 5.040908635794743731e+01 5.959779724655819422e+01 7.931188986232791116e+00 4.178973717146433065e-01 4.175469336670838416e-01 4.022027534418022299e-01
1.200000000000000000e+01 5.961954943679599239e+01 5.961043804755944819e+01 5.961474342928660519e+01 5.040410513141426918e+01 5.039101376720901015e+01 5.959146433041301805e+01 7.929061326658322528e+00 4.238548185231539311e-01 4.193742177722152853e-01 4.085356695869837296e-01
1.300000000000000000e+01 5.958200250312891200e+01 5.957086357947434152e+01 5.957727158948685542e+01 5.040187734668335651e+01 5.038568210262828728e+01 5.959854818523153597e+01 7.946758448060075253e+00 4.210262828535669688e-01 4.176470588235294268e-01 4.014518147684605909e-01
1.400000000000000000e+01 5.954197747183980027e+01 5.953188986232790825e+01 5.953544430538173060e+01 5.042307884856069933e+01 5.041777221526908903e+01 5.959657071339174195e+01 7.919148936170213204e+00 4.180976220275344213e-01 4.198998748435543993e-01 4.034292866082603846e-01
1.500000000000000000e+01 5.950202753441801917e+01 5.949241551939925188e+01 5.948976220275343962e+01 5.040007509386733631e+01 5.041043804755945246e+01 5.959531914893617000e+01 7.929987484355444316e+00 4.174968710888610768e-01 4.225531914893617125e-01 4.046808510638298384e-01
1.600000000000000000e+01 5.946310387984981105e+01 5.945121401752190593e+01 5.944908635794743645e+01 5.040843554443053876e+01 5.040986232790988453e+01 5.959329161451815082e+01 7.926357947434293116e+00 4.206758448060075040e-01 4.178473091364205416e-01 4.067083854818523969e-01
1.700000000000000000e+01 5.942367959949937273e+01 5.941121401752189968e+01 5.940555694618272753e+01 5.037506883604505958e+01 5.039371714643304045e+01 5.959734668335419627e+01 7.936095118898623291e+00 4.219524405506883680e-01 4.292866082603253863e-01 4.026533166458072799e-01
1.800000000000000000e+01 5.938197747183979658e+01 5.937131414267835083e+01 5.936498122653316756e+01 5.037909887359199246e+01 5.039852315394242765e+01 5.959892365456821040e+01 7.942227784730913953e+00 4.192490613266583455e-01 4.260075093867333740e-01 4.010763454317897159e-01
1.900000000000000000e+01 5.934347934918648093e+01 5.933204005006258086e+01 5.932460575719649398e+01 5.040433041301626815e+01 5.041854818523153625e+01 5.959321652065081310e+01 7.926958698372966516e+00 4.185982478097621806e-01 4.179474342928660713e-01 4.067834793491864609e-01
2.000000000000000000e+01 5.930655819774718651e+01 5.929349186483104006e+01 5.928700876095118844e+01 5.039932415519399456e+01 5.041171464330412988e+01 5.959459324155194082e+01 7.930237797246558529e+00 4.198998748435544548e-01 4.193241551939924650e-01 4.054067584480600672e-01


==> anc/box/box_hist_20Ntest.txt <==
# time[fm], N_neutron, N_lambda, N_deuteron, N_triton, N_helium-3, N-hypertriton)
0.000000000000000000e+00 6.000000000000000000e+01 6.000000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 5.797981250000000131e+01 5.988637500000000102e+01 1.526750000000000052e+00 1.251875000000000071e-01 1.292500000000000038e-01 1.136250000000000038e-01
2.000000000000000111e-01 5.649643749999999898e+01 5.981243750000000148e+01 2.679437500000000139e+00 2.095625000000000127e-01 2.163124999999999909e-01 1.875624999999999931e-01
3.000000000000000444e-01 5.536118749999999977e+01 5.975681250000000233e+01 3.590312500000000018e+00 2.695624999999999827e-01 2.655000000000000138e-01 2.431874999999999731e-01
4.000000000000000222e-01 5.448212500000000347e+01 5.971956250000000210e+01 4.321187499999999737e+00 3.055625000000000147e-01 3.066875000000000018e-01 2.804375000000000062e-01
5.000000000000000000e-01 5.384006250000000193e+01 5.969118749999999807e+01 4.868437499999999751e+00 3.270624999999999782e-01 3.315000000000000169e-01 3.088124999999999898e-01
6.000000000000000888e-01 5.332093749999999943e+01 5.967831249999999699e+01 5.324250000000000149e+00 3.427499999999999991e-01 3.507500000000000062e-01 3.216875000000000151e-01
7.000000000000000666e-01 5.291587499999999977e+01 5.966537499999999739e+01 5.692375000000000185e+00 3.503125000000000266e-01 3.598750000000000004e-01 3.346250000000000058e-01
8.000000000000000444e-01 5.259599999999999653e+01 5.965625000000000000e+01 5.991249999999999964e+00 3.526874999999999871e-01 3.641249999999999765e-01 3.437500000000000000e-01
9.000000000000000222e-01 5.232487499999999869e+01 5.964424999999999955e+01 6.236250000000000071e+00 3.597500000000000142e-01 3.633124999999999827e-01 3.557500000000000107e-01
1.000000000000000000e+00 5.211025000000000063e+01 5.964037499999999881e+01 6.431750000000000078e+00 3.658750000000000058e-01 3.628750000000000031e-01 3.596249999999999725e-01
1.100000000000000089e+00 5.192131249999999909e+01 5.963462499999999977e+01 6.616749999999999687e+00 3.644999999999999907e-01 3.659999999999999920e-01 3.653750000000000053e-01
1.200000000000000178e+00 5.177587499999999920e+01 5.963174999999999670e+01 6.761124999999999829e+00 3.634375000000000244e-01 3.676249999999999796e-01 3.682500000000000218e-01
1.300000000000000044e+00 5.163662500000000222e+01 5.962662499999999710e+01 6.898812500000000014e+00 3.625625000000000098e-01 3.656874999999999987e-01 3.733750000000000124e-01
1.400000000000000133e+00 5.152518750000000125e+01 5.962443749999999909e+01 7.008124999999999716e+00 3.624999999999999889e-01 3.629375000000000240e-01 3.755625000000000213e-01
1.500000000000000000e+00 5.145162499999999994e+01 5.962562499999999943e+01 7.092687500000000256e+00 3.568124999999999769e-01 3.666249999999999787e-01 3.743750000000000133e-01
1.600000000000000089e+00 5.136618750000000233e+01 5.963106249999999875e+01 7.169812499999999922e+00 3.634375000000000244e-01 3.688124999999999876e-01 3.689374999999999738e-01
1.700000000000000178e+00 5.130725000000000335e+01 5.962850000000000250e+01 7.238249999999999851e+00 3.582500000000000129e-01 3.694999999999999951e-01 3.714999999999999969e-01
1.800000000000000044e+00 5.123693750000000335e+01 5.962587500000000063e+01 7.301124999999999865e+00 3.606249999999999734e-01 3.680625000000000147e-01 3.741249999999999853e-01
1.900000000000000133e+00 5.117093750000000085e+01 5.961943749999999653e+01 7.346687499999999815e+00 3.642500000000000182e-01 3.757499999999999729e-01 3.805625000000000258e-01
2.000000000000000000e+00 5.113474999999999682e+01 5.961906249999999829e+01 7.382562499999999694e+00 3.638750000000000040e-01 3.757499999999999729e-01 3.809374999999999845e-01
2.100000000000000089e+00 5.110974999999999824e+01 5.962049999999999983e+01 7.406687500000000313e+00 3.665625000000000133e-01 3.719374999999999765e-01 3.795000000000000040e-01
2.200000000000000178e+00 5.108268749999999869e+01 5.962449999999999761e+01 7.439937500000000092e+00 3.645625000000000115e-01 3.752499999999999725e-01 3.755000000000000004e-01
2.300000000000000266e+00 5.105793750000000131e+01 5.962250000000000227e+01 7.466375000000000206e+00 3.659999999999999920e-01 3.686249999999999805e-01 3.775000000000000022e-01
2.400000000000000355e+00 5.102856249999999960e+01 5.962749999999999773e+01 7.492812500000000320e+00 3.689374999999999738e-01 3.678750000000000075e-01 3.724999999999999978e-01
2.500000000000000000e+00 5.098056249999999778e+01 5.962468750000000028e+01 7.542875000000000441e+00 3.649375000000000258e-01 3.713750000000000107e-01 3.753124999999999933e-01
2.600000000000000089e+00 5.095031250000000256e+01 5.962712499999999949e+01 7.572562500000000085e+00 3.667500000000000204e-01 3.706249999999999822e-01 3.728750000000000120e-01
2.700000000000000178e+00 5.094124999999999659e+01 5.962550000000000239e+01 7.567937500000000206e+00 3.703750000000000098e-01 3.733124999999999916e-01 3.744999999999999996e-01
2.800000000000000266e+00 5.091400000000000148e+01 5.962493750000000148e+01 7.585062500000000263e+00 3.753750000000000142e-01 3.724374999999999769e-01 3.750625000000000209e-01
2.900000000000000355e+00 5.087262499999999932e+01 5.962474999999999881e+01 7.610187500000000327e+00 3.805625000000000258e-01 3.770000000000000018e-01 3.752499999999999725e-01
3.000000000000000000e+00 5.085468749999999716e+01 5.962381249999999966e+01 7.628062500000000412e+00 3.794374999999999831e-01 3.785000000000000031e-01 3.761875000000000080e-01
3.100000000000000089e+00 5.084362500000000296e+01 5.962675000000000125e+01 7.648062499999999986e+00 3.780625000000000235e-01 3.763750000000000151e-01 3.732500000000000262e-01
3.200000000000000178e+00 5.083800000000000097e+01 5.962162500000000165e+01 7.642937500000000384e+00 3.815000000000000058e-01 3.771249999999999880e-01 3.783750000000000169e-01
3.300000000000000266e+00 5.083062499999999773e+01 5.962075000000000102e+01 7.637812499999999893e+00 3.855624999999999747e-01 3.777499999999999747e-01 3.792499999999999760e-01
3.400000000000000355e+00 5.080774999999999864e+01 5.962162500000000165e+01 7.658125000000000071e+00 3.856249999999999956e-01 3.809374999999999845e-01 3.783750000000000169e-01
3.500000000000000000e+00 5.078099999999999881e+01 5.961581249999999699e+01 7.681812500000000377e+00 3.850000000000000089e-01 3.808124999999999982e-01 3.841875000000000151e-01
3.600000000000000089e+00 5.078062500000000057e+01 5.961375000000000313e+01 7.684750000000000192e+00 3.806249999999999911e-01 3.836875000000000147e-01 3.862499999999999822e-01
3.700000000000000178e+00 5.077487500000000153e+01 5.961618750000000233e+01 7.679562500000000291e+00 3.847499999999999809e-01 3.853125000000000022e-01 3.838125000000000009e-01
3.800000000000000266e+00 5.074918749999999790e+01 5.961462499999999665e+01 7.699187499999999851e+00 3.848125000000000018e-01 3.875624999999999765e-01 3.853750000000000231e-01
3.900000000000000355e+00 5.074393750000000125e+01 5.961699999999999733e+01 7.694312499999999666e+00 3.911250000000000004e-01 3.865624999999999756e-01 3.830000000000000071e-01
4.000000000000000000e+00 5.075187499999999829e+01 5.961643750000000352e+01 7.695312500000000000e+00 3.880000000000000115e-01 3.790625000000000244e-01 3.835624999999999729e-01
4.100000000000000533e+00 5.073481249999999676e+01 5.960712500000000347e+01 7.692499999999999893e+00 3.915000000000000147e-01 3.810000000000000053e-01 3.928749999999999742e-01
4.200000000000000178e+00 5.075162499999999710e+01 5.960868750000000205e+01 7.688749999999999751e+00 3.865624999999999756e-01 3.790625000000000244e-01 3.913125000000000075e-01
4.299999999999999822e+00 5.072768750000000182e+01 5.960918749999999733e+01 7.704062500000000036e+00 3.861875000000000169e-01 3.883125000000000049e-01 3.908125000000000071e-01
4.400000000000000355e+00 5.071943749999999795e+01 5.960812500000000114e+01 7.721437500000000398e+00 3.828125000000000000e-01 3.852499999999999813e-01 3.918749999999999734e-01
4.500000000000000000e+00 5.071818749999999909e+01 5.961124999999999829e+01 7.727687500000000043e+00 3.849374999999999880e-01 3.813750000000000195e-01 3.887499999999999845e-01
4.600000000000000533e+00 5.070943749999999994e+01 5.961393749999999869e+01 7.730125000000000135e+00 3.863750000000000240e-01 3.872499999999999831e-01 3.860624999999999751e-01
4.700000000000000178e+00 5.069350000000000023e+01 5.961081250000000153e+01 7.747687499999999616e+00 3.858750000000000235e-01 3.840624999999999734e-01 3.891875000000000195e-01
4.800000000000000711e+00 5.068643749999999670e+01 5.960875000000000057e+01 7.747874999999999623e+00 3.881249999999999978e-01 3.828750000000000209e-01 3.912499999999999867e-01
4.900000000000000355e+00 5.068556250000000318e+01 5.961050000000000182e+01 7.744125000000000369e+00 3.881249999999999978e-01 3.883125000000000049e-01 3.895000000000000129e-01
5.000000000000000000e+00 5.066443749999999824e+01 5.960949999999999704e+01 7.756249999999999645e+00 3.926250000000000018e-01 3.883750000000000258e-01 3.905000000000000138e-01


==> anc/cross_sections/cross_histograms.txt <==
# sqrt(s)[GeV], xs_d_pion, xs_d_nucleon, xs_t_pion, xs_t_nucleon, xs_He3_pion, xs_He3_nucleon, xs_H3L_pion, xs_H3L_nucleon
2.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.030303030303030276e+00 2.969922281828211386e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.060606060606060552e+00 1.301559626158139693e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.090909090909090828e+00 3.431138970620754236e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.121212121212121104e+00 7.469135723618350653e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.151515151515151381e+00 1.267133921738876978e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.181818181818181657e+00 1.492543652455383096e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.212121212121211933e+00 1.322935325543334955e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.242424242424242209e+00 1.057901013103067669e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.272727272727272485e+00 8.423980597252479185e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.303030303030303205e+00 6.878218548546999500e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333481e+00 5.779972371830968569e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.363636363636363757e+00 4.982877539616885088e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.393939393939394034e+00 4.388037099974669530e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.424242424242424310e+00 3.931970366519516347e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.454545454545454586e+00 3.573724956316986123e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.484848484848484862e+00 3.286303908803529339e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.515151515151515138e+00 3.051442801252290948e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.545454545454545414e+00 2.856461646144938982e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.575757575757575690e+00 2.692341641573589328e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.606060606060605966e+00 2.552524500053515411e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.636363636363636243e+00 2.432144752708664726e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.666666666666666963e+00 2.327527106434348880e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.696969696969697239e+00 2.235849827343092144e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.727272727272727515e+00 2.154914512188481979e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.757575757575757791e+00 2.082985528444607226e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.787878787878788067e+00 2.018676016775687998e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.818181818181818343e+00 1.960865609177587743e+01 6.949273959765758946e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.848484848484848619e+00 1.908640133419435614e+01 1.029512923321172764e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.878787878787878896e+00 1.861246809263566959e+01 7.538440421418007986e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.909090909090909172e+00 1.818060526067418792e+01 6.875778471513160639e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.939393939393939448e+00 1.778558158354967844e+01 6.580228411485231277e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.969696969696969724e+00 1.742298787714159047e+01 6.383479395921889932e+01 6.413733541432442564e+00 0.000000000000000000e+00 6.599820657848789907e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000000e+00 1.708908317135613331e+01 6.231348253925384029e+01 2.306709570414772159e+01 0.000000000000000000e+00 2.345819638304804755e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.030303030303030276e+00 1.678067388648587155e+01 6.107501110336582428e+01 5.716797951891570762e+01 0.000000000000000000e+00 5.794414875516304164e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.060606060606060552e+00 1.649501811175645116e+01 6.004348850028596729e+01 1.187082212596866242e+02 0.000000000000000000e+00 1.199492503374957835e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.090909090909090828e+00 1.622974914567324234e+01 5.917194758614925831e+01 1.931948850750584938e+02 0.000000000000000000e+00 1.942182137420344930e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.121212121212121104e+00 1.598281395159279583e+01 5.842725589859786339e+01 2.238715177464597446e+02 0.000000000000000000e+00 2.238228945885483370e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.151515151515151381e+00 1.575242326154880779e+01 5.778473963669111413e+01 2.000874407055712254e+02 0.000000000000000000e+00 1.994757671527468688e+02 0.000000000000000000e+00 5.433330866068930121e+00 0.000000000000000000e+00
3.181818181818181657e+00 1.553701084992719039e+01 5.722554362583824172e+01 1.621493798249376255e+02 0.000000000000000000e+00 1.615516596438381498e+02 0.000000000000000000e+00 2.092671896551448896e+01 0.000000000000000000e+00
3.212121212121211933e+00 1.533520008033988624e+01 5.673502657945688554e+01 1.304364797898147685e+02 0.000000000000000000e+00 1.299847295149600086e+02 0.000000000000000000e+00 5.272013975176572842e+01 0.000000000000000000e+00
3.242424242424242209e+00 1.514577626227874596e+01 5.630167680307374667e+01 1.072108452431443339e+02 0.000000000000000000e+00 1.068852960852123601e+02 0.000000000000000000e+00 1.111194377170788528e+02 0.000000000000000000e+00
3.272727272727272485e+00 1.496766367962743338e+01 5.591634356177219445e+01 9.046986279421288657e+01 0.000000000000000000e+00 9.023332635868135299e+01 0.000000000000000000e+00 1.862058282724811988e+02 0.000000000000000000e+00
3.303030303030302761e+00 1.479990639971509125e+01 5.557167899408012346e+01 7.819740705794916380e+01 0.000000000000000000e+00 7.802149921308871683e+01 0.000000000000000000e+00 2.237545751148664408e+02 0.000000000000000000e+00
3.333333333333333481e+00 1.464165215991453017e+01 5.526172680530499548e+01 6.897354873643413953e+01 0.000000000000000000e+00 6.883932275324066552e+01 0.000000000000000000e+00 2.043980625261850150e+02 0.000000000000000000e+00
3.363636363636363757e+00 1.449213877367699332e+01 5.498161560555016791e+01 6.186449837264569851e+01 0.000000000000000000e+00 6.175957090663708726e+01 0.000000000000000000e+00 1.667593923398150935e+02 0.000000000000000000e+00
3.393939393939394034e+00 1.435068261016429503e+01 5.472732790372840128e+01 5.625807836440382914e+01 0.000000000000000000e+00 5.617426437471038980e+01 0.000000000000000000e+00 1.341453289673244740e+02 0.000000000000000000e+00
3.424242424242424310e+00 1.421666878921983646e+01 5.449552439688900307e+01 5.174608788480369981e+01 0.000000000000000000e+00 5.167786041578014533e+01 0.000000000000000000e+00 1.100360026003901623e+02 0.000000000000000000e+00
3.454545454545454586e+00 1.408954280217995603e+01 5.428340906832322332e+01 4.805001744416945542e+01 0.000000000000000000e+00 4.799355440170418774e+01 0.000000000000000000e+00 9.263467031234635840e+01 0.000000000000000000e+00
3.484848484848484862e+00 1.396880332334039387e+01 5.408862468313645877e+01 4.497525807381805407e+01 0.000000000000000000e+00 4.492785375445105700e+01 0.000000000000000000e+00 7.989369171644486300e+01 0.000000000000000000e+00
3.515151515151515138e+00 1.385399602004445896e+01 5.390917113062168653e+01 4.238268797217708084e+01 0.000000000000000000e+00 4.234238456141206797e+01 0.000000000000000000e+00 7.033654268631819662e+01 0.000000000000000000e+00
3.545454545454545414e+00 1.374470820383301017e+01 5.374334108938024457e+01 4.017072954569218268e+01 0.000000000000000000e+00 4.013608165804623695e+01 0.000000000000000000e+00 6.298589190169177954e+01 0.000000000000000000e+00
3.575757575757575690e+00 1.364056419278309917e+01 5.358966893895991035e+01 3.826377538776766585e+01 0.000000000000000000e+00 3.823369629879080378e+01 0.000000000000000000e+00 5.720026767802013268e+01 0.000000000000000000e+00
3.606060606060606410e+00 1.354122127750990323e+01 5.344688988459705570e+01 3.660455735663354915e+01 0.000000000000000000e+00 3.657821639168723493e+01 0.000000000000000000e+00 5.255228082632492459e+01 0.000000000000000000e+00
3.636363636363636687e+00 1.344636620143281469e+01 5.331390701888860661e+01 3.514900738558821303e+01 0.000000000000000000e+00 3.512576002091818594e+01 0.000000000000000000e+00 4.875078397224023519e+01 0.000000000000000000e+00
3.666666666666666963e+00 1.335571208067587001e+01 5.318976459855419847e+01 3.386272625274129666e+01 0.000000000000000000e+00 3.384206557251113168e+01 0.000000000000000000e+00 4.559270448658624275e+01 0.000000000000000000e+00
3.696969696969697239e+00 1.326899570106068538e+01 5.307362622351794812e+01 3.271851140824730209e+01 0.000000000000000000e+00 3.270003378342278921e+01 0.000000000000000000e+00 4.293313610771774336e+01 0.000000000000000000e+00
3.727272727272727515e+00 1.318597513958515854e+01 5.296475690980020090e+01 3.169459600613866357e+01 0.000000000000000000e+00 3.167797642345102460e+01 0.000000000000000000e+00 4.066646451416104924e+01 0.000000000000000000e+00
3.757575757575757791e+00 1.310642766598013154e+01 5.286250827576817812e+01 3.077337432435366438e+01 1.984145601242237547e+02 3.075834837895142471e+01 2.037753490998353527e+02 3.871420793008628891e+01 0.000000000000000000e+00
3.787878787878788067e+00 1.303014788672893154e+01 5.276630623352416194e+01 2.994046552390395988e+01 1.503024722997698461e+02 2.992681608917079217e+01 1.491584521571004416e+02 3.701701245245848781e+01 0.000000000000000000e+00
3.818181818181818343e+00 1.295694609958343513e+01 5.267564070822626832e+01 2.918401651061707724e+01 1.141946704415678226e+02 2.917156374097965710e+01 1.139247519956863215e+02 3.552926977430855970e+01 0.000000000000000000e+00
3.848484848484848619e+00 1.288664683132467559e+01 5.259005700850628529e+01 2.849417626766201295e+01 1.042598568723144155e+02 2.848277001019304322e+01 1.041602946071368052e+02 3.421542480783472229e+01 0.000000000000000000e+00
3.878787878787878896e+00 1.281908753546435342e+01 5.250914854856171132e+01 2.786269484481328362e+01 9.977829514276689338e+01 2.785220881462725018e+01 9.972089087271992014e+01 3.304739467100081640e+01 0.000000000000000000e+00
3.909090909090909172e+00 1.275411742990132780e+01 5.243255068259786356e+01 2.728261412669161956e+01 9.685708164096217843e+01 2.727294138965412884e+01 9.681505041678727252e+01 3.200273288366464897e+01 0.000000000000000000e+00
3.939393939393939448e+00 1.269159645734403696e+01 5.235993545924496573e+01 2.674802697481831615e+01 9.461121572740773900e+01 2.673907641027194870e+01 9.457740504197418829e+01 3.106330245981494187e+01 1.575784001006227584e+02
3.969696969696969724e+00 1.263139435367501306e+01 5.229100714047481091e+01 2.625388786952898101e+01 9.277282305230818338e+01 2.624558137548517678e+01 9.274458711532673760e+01 3.021430249635952237e+01 1.585272294161850937e+02
4.000000000000000000e+00 1.257338981143961654e+01 5.222549835870999146e+01 2.579586274168879356e+01 9.122711392283596865e+01 2.578813300809637710e+01 9.120309212083655837e+01 2.944354424042663254e+01 1.164029965666187252e+02
4.030303030303030276e+00 1.251746972734752461e+01 5.216316680900425951e+01 2.537020891366045205e+01 8.990799845233365772e+01 2.536299763435454935e+01 8.988731453342670363e+01 2.874090584070525978e+01 1.051504233906769628e+02
4.060606060606060552e+00 1.246352852413109069e+01 5.210379239170161725e+01 2.497367838136698737e+01 8.877026335592483974e+01 2.496693480772020735e+01 8.875228457955908823e+01 2.809791684328105887e+01 1.003358769469780043e+02
4.090909090909090828e+00 1.241146753834960137e+01 5.204717473586403997e+01 2.460343934346685657e+01 8.778035286174925034e+01 2.459711910637421894e+01 8.776459763015779458e+01 2.750743810405865020e+01 9.730216256774259875e+01
4.121212121212121104e+00 1.236119446679614065e+01 5.199313104577147016e+01 2.425701210846979450e+01 8.691240230898414154e+01 2.425107625266748457e+01 8.689849438920613522e+01 2.696341270905644905e+01 9.500129003152387952e+01
4.151515151515151381e+00 1.231262286508151860e+01 5.194149422253981641e+01 2.393221641552438683e+01 8.614606988899426199e+01 2.392663060314158230e+01 8.613371077017535526e+01 2.646067032476707226e+01 9.312629641570890726e+01
4.181818181818181657e+00 1.226567169276081515e+01 5.189211122084078909e+01 2.362712787937698522e+01 8.546514535895916254e+01 2.362186172928629446e+01 8.545409551016344096e+01 2.599477216861225770e+01 9.155181102643364000e+01
4.212121212121212821e+00 1.222026490005146648e+01 5.184484160720104029e+01 2.334004177757987009e+01 8.485657695002321077e+01 2.333506831441732743e+01 8.484664233991419735e+01 2.556188715964673008e+01 9.020842756425300024e+01
4.242424242424242209e+00 1.217633105178338049e+01 5.179955629169503339e+01 2.306944278300662887e+01 8.430976081786266718e+01 2.306473797529740466e+01 8.430078292317719502e+01 2.515869222022554652e+01 8.904964850887974137e+01
4.272727272727273373e+00 1.213380298473508212e+01 5.175613640924851921e+01 2.281397953901742426e+01 8.381601024151301260e+01 2.280952191011527574e+01 8.380785851351075166e+01 2.478229144286843422e+01 8.804126430490974542e+01
4.303030303030302761e+00 1.209261749495650839e+01 5.171447233041490676e+01 2.257244320124426196e+01 8.336815349189296853e+01 2.256821350009612459e+01 8.336071960964643779e+01 2.443015011089627819e+01 8.715698418300698336e+01
4.333333333333333925e+00 1.205271505206801663e+01 5.167446278451848229e+01 2.234374924572126986e+01 8.296022600548367620e+01 2.233973016703919257e+01 8.295341945117652926e+01 2.410004050206529769e+01 8.637614376191974941e+01
4.363636363636363313e+00 1.201403953786516787e+01 5.163601408058619313e+01 2.212692198029985846e+01 8.258723266530626006e+01 2.212309792573735479e+01 8.258097728903084089e+01 2.378999710525449984e+01 8.568227141160463134e+01
4.393939393939394478e+00 1.197653800685609760e+01 5.159903941360722257e+01 2.192108130409489419e+01 8.224496273349566877e+01 2.191743817761300761e+01 8.223919406539981480e+01 2.349827940701450402e+01 8.506209787707240366e+01
4.424242424242423866e+00 1.194016046661901775e+01 5.156345824543708289e+01 2.172543134492302030e+01 8.192984466280199740e+01 2.172195637679094915e+01 8.192450779420788365e+01 2.322334080400293033e+01 8.450483658102378115e+01
4.454545454545455030e+00 1.190485967609623152e+01 5.152919575116149531e+01 2.153925067243868696e+01 8.163883134794741636e+01 2.153593226731822341e+01 8.163387924889423175e+01 2.296380250227242570e+01 8.400164665302966682e+01
4.484848484848484418e+00 1.187059096014271020e+01 5.149618232300188936e+01 2.136188383882732111e+01 8.136930878463869021e+01 2.135871144419566292e+01 8.136470095861049856e+01 2.271843149904904635e+01 8.354522600773029239e+01
4.515151515151515582e+00 1.183731203882453542e+01 5.146435312491807679e+01 2.119273404242968084e+01 8.111902285852127648e+01 2.118969803424431930e+01 8.111472425952854337e+01 2.248612192450827507e+01 8.312949958571348930e+01
4.545454545454544970e+00 1.180498287011966063e+01 5.143364769197653175e+01 2.103125674481517393e+01 8.088602027510539472e+01 2.102834832784989771e+01 8.088200043030391839e+01 2.226587916295552105e+01 8.274937835677027920e+01
4.575757575757576134e+00 1.177356550481181863e+01 5.140400956933174825e+01 2.087695410033835230e+01 8.066860059488601564e+01 2.087416522104713934e+01 8.066483288930118078e+01 2.205680628423613854e+01 8.240057151914140832e+01
4.606060606060605522e+00 1.174302395249143238e+01 5.137538598633308595e+01 2.072937008046053364e+01 8.046527704757268395e+01 2.072669335057543805e+01 8.046173813750581871e+01 2.185809240421882649e+01 8.207943903864082813e+01
4.636363636363636687e+00 1.171332405768632867e+01 5.134772756184087683e+01 2.058808619415226104e+01 8.027474433121132336e+01 2.058551482350827300e+01 8.027141366043798598e+01 2.166900266313081147e+01 8.178287501640079427e+01
4.666666666666666963e+00 1.168443338524190978e+01 5.132098803732538528e+01 2.045271772134309529e+01 8.009585200317278009e+01 2.045024545865937426e+01 8.009271140174999459e+01 2.148886956639758949e+01 8.150821478928361330e+01
4.696969696969697239e+00 1.165632111415668959e+01 5.129512403474520710e+01 2.032291038930577542e+01 7.992758237456125414e+01 2.032053146984806347e+01 7.992461572441027329e+01 2.131708547751484772e+01 8.125316042977790687e+01
4.727272727272727515e+00 1.162895793915592257e+01 5.127009483656622280e+01 2.019833743256976533e+01 7.976903205230202332e+01 2.019604653178139486e+01 7.976622500707048857e+01 2.115309608870349223e+01 8.101572060911892947e+01
4.757575757575757791e+00 1.160231597935463022e+01 5.124586218559820594e+01 2.007869698586716467e+01 7.961939645207418437e+01 2.007648917819143719e+01 7.961673620135775309e+01 2.099639472447872635e+01 8.079416174820272545e+01
4.787878787878788067e+00 1.157636869342268859e+01 5.122239010260019398e+01 1.996370976705044953e+01 7.947795674364600416e+01 1.996158048928031192e+01 7.947543181364909515e+01 2.084651735720354537e+01 8.058696809737081423e+01
4.818181818181818343e+00 1.155109080071946437e+01 5.119964471984396681e+01 1.985311701315167099e+01 7.934406879786054390e+01 1.985106203173794270e+01 7.934166888213792390e+01 2.070303823328994852e+01 8.039280892387503741e+01
4.848484848484848619e+00 1.152645820791467557e+01 5.117759412903245675e+01 1.974667863798932288e+01 7.921715378880647052e+01 1.974469401981850680e+01 7.921486960395509414e+01 2.056556602481391849e+01 8.021051139195925828e+01
4.878787878787878896e+00 1.150244794065632803e+01 5.115620824215124429e+01 1.964417158414460829e+01 7.909669017105387923e+01 1.964225367036521419e+01 7.909451333319290711e+01 2.043374043459906630e+01 8.003903802915873200e+01
4.909090909090909172e+00 1.147903807988620173e+01 5.113545866398956008e+01 1.954538834586397655e+01 7.898220680433892937e+01 1.954353372839734249e+01 7.898012972298570844e+01 2.030722919383270764e+01 7.987746790846782119e+01
4.939393939393939448e+00 1.145620770243905540e+01 5.111531857520655109e+01 1.945013564261325101e+01 7.887327703985353367e+01 1.944834114303382577e+01 7.887129282641785721e+01 2.018572540043282260e+01 7.972498085765541020e+01
4.969696969696969724e+00 1.143393682559385915e+01 5.109576262494011445e+01 1.935823322570462679e+01 7.876951361570027643e+01 1.935649587621593071e+01 7.876761600431150612e+01 2.006894515402429846e+01 7.958084414760338632e+01
5.000000000000000000e+00 1.141220635527431071e+01 5.107676683206329216e+01 1.926951280271807221e+01 7.867056423591381531e+01 1.926782982898616581e+01 7.866874751469299554e+01 1.995662544978096875e+01 7.944440122101579504e+01


==> anc/multiplicities/mult_vs_time_14.5_4pi.txt <==
# number of particles against time
# time array [100]
1.956 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00079 0.00082 0.02730 0.14341 0.32118 0.49219 0.67767 0.92507 1.22146 1.56113 1.91224 2.23293 2.51262 2.75191 2.94932 3.09813 3.21352 3.28466 3.33370 3.35892 3.35152 3.34133 3.33631 3.32599 3.31729 3.30223 3.29490 3.28686 3.27621 3.26435 3.25275 3.24604 3.23447 3.22464 3.21129 3.19939 3.18791 3.17851 3.16837 3.15869 3.14896 3.14123 3.13245 3.12451 3.11554 3.11132 3.10259 3.09452 3.08656 3.08154 3.07606 3.07163 3.06535 3.06010 3.05521 3.05029 3.04571 3.04271 3.03875 3.03700 3.03219 3.02819 3.02497 3.02197 3.01905 3.01723 3.01447 3.01173 3.00894 3.00627 3.00412 3.00195 3.00013 2.99846 2.99690 2.99501 2.99329 2.99163 2.98901 2.98781 2.98653 2.98604 2.98461 2.98361 2.98241 2.98195 2.98138 2.98049 2.97997 2.97941 2.97839 2.97667 2.97583 2.97480 2.97367 2.97298 2.97206 2.97216 2.97163 2.97109 
0.00014 0.00014 0.00085 0.00190 0.00286 0.00353 0.00419 0.00491 0.00557 0.00619 0.00688 0.00747 0.00806 0.00849 0.00878 0.00892 0.00902 0.00918 0.00920 0.00925 0.00937 0.00933 0.00929 0.00935 0.00931 0.00932 0.00927 0.00924 0.00918 0.00919 0.00912 0.00907 0.00908 0.00913 0.00911 0.00912 0.00905 0.00904 0.00901 0.00901 0.00899 0.00902 0.00897 0.00895 0.00896 0.00892 0.00887 0.00882 0.00885 0.00881 0.00878 0.00878 0.00875 0.00874 0.00875 0.00873 0.00872 0.00875 0.00874 0.00872 0.00871 0.00873 0.00874 0.00874 0.00875 0.00874 0.00874 0.00875 0.00875 0.00874 0.00874 0.00873 0.00872 0.00871 0.00871 0.00869 0.00869 0.00868 0.00867 0.00868 0.00869 0.00868 0.00868 0.00870 0.00869 0.00868 0.00867 0.00867 0.00867 0.00866 0.00866 0.00866 0.00865 0.00865 0.00865 0.00865 0.00865 0.00865 0.00865 0.00865 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00000 0.00000 0.00051 0.00528 0.01355 0.02038 0.02645 0.03362 0.04256 0.05204 0.05905 0.06627 0.07111 0.07577 0.07775 0.07875 0.07859 0.07754 0.07565 0.07493 0.07286 0.07099 0.06983 0.06873 0.06802 0.06761 0.06658 0.06566 0.06479 0.06438 0.06399 0.06302 0.06251 0.06202 0.06108 0.06008 0.05962 0.05926 0.05877 0.05864 0.05836 0.05805 0.05770 0.05775 0.05754 0.05698 0.05698 0.05657 0.05641 0.05603 0.05588 0.05570 0.05542 0.05536 0.05511 0.05501 0.05496 0.05462 0.05426 0.05439 0.05406 0.05401 0.05403 0.05378 0.05362 0.05367 0.05362 0.05355 0.05334 0.05337 0.05329 0.05319 0.05319 0.05306 0.05303 0.05316 0.05316 0.05319 0.05311 0.05306 0.05303 0.05286 0.05286 0.05288 0.05288 0.05273 0.05270 0.05265 0.05260 0.05262 0.05252 0.05250 0.05250 0.05250 0.05239 0.05234 0.05229 0.05234 0.05234 0.05245 
0.00000 0.00000 0.00011 0.00036 0.00058 0.00072 0.00081 0.00091 0.00104 0.00114 0.00123 0.00131 0.00135 0.00138 0.00140 0.00141 0.00140 0.00139 0.00138 0.00138 0.00136 0.00135 0.00134 0.00133 0.00133 0.00133 0.00131 0.00128 0.00127 0.00128 0.00127 0.00126 0.00124 0.00124 0.00123 0.00122 0.00122 0.00120 0.00120 0.00120 0.00120 0.00120 0.00120 0.00120 0.00120 0.00120 0.00121 0.00120 0.00119 0.00119 0.00118 0.00118 0.00117 0.00118 0.00118 0.00118 0.00118 0.00118 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00116 0.00115 0.00115 0.00116 0.00115 0.00115 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00000 0.00000 0.00054 0.00592 0.01634 0.02294 0.02891 0.03621 0.04502 0.05357 0.06236 0.06876 0.07273 0.07570 0.07844 0.07805 0.07659 0.07542 0.07472 0.07350 0.07257 0.07083 0.06948 0.06819 0.06819 0.06625 0.06535 0.06456 0.06425 0.06448 0.06333 0.06261 0.06182 0.06118 0.06125 0.06064 0.06036 0.06015 0.05972 0.05949 0.05931 0.05880 0.05864 0.05831 0.05800 0.05770 0.05708 0.05695 0.05680 0.05652 0.05649 0.05649 0.05603 0.05557 0.05531 0.05506 0.05496 0.05467 0.05455 0.05437 0.05408 0.05416 0.05408 0.05398 0.05385 0.05385 0.05388 0.05383 0.05380 0.05355 0.05332 0.05324 0.05342 0.05357 0.05352 0.05342 0.05321 0.05309 0.05316 0.05306 0.05301 0.05301 0.05291 0.05291 0.05280 0.05291 0.05283 0.05278 0.05275 0.05273 0.05273 0.05270 0.05275 0.05273 0.05270 0.05280 0.05283 0.05288 0.05291 0.05293 
0.00000 0.00000 0.00012 0.00038 0.00065 0.00077 0.00084 0.00097 0.00108 0.00118 0.00127 0.00132 0.00137 0.00138 0.00139 0.00140 0.00141 0.00137 0.00139 0.00140 0.00138 0.00135 0.00132 0.00131 0.00131 0.00130 0.00129 0.00128 0.00127 0.00128 0.00126 0.00126 0.00127 0.00126 0.00126 0.00124 0.00125 0.00125 0.00124 0.00124 0.00124 0.00123 0.00123 0.00123 0.00122 0.00122 0.00122 0.00121 0.00122 0.00121 0.00120 0.00121 0.00120 0.00120 0.00119 0.00119 0.00119 0.00119 0.00119 0.00119 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00118 0.00117 0.00117 0.00118 0.00118 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 0.00117 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00000 0.00000 0.00000 0.00041 0.00079 0.00133 0.00200 0.00323 0.00417 0.00530 0.00612 0.00668 0.00773 0.00848 0.00871 0.00909 0.00950 0.00924 0.00927 0.00932 0.00919 0.00886 0.00889 0.00853 0.00830 0.00817 0.00773 0.00763 0.00753 0.00743 0.00738 0.00753 0.00743 0.00732 0.00727 0.00727 0.00740 0.00722 0.00743 0.00732 0.00714 0.00717 0.00722 0.00704 0.00697 0.00686 0.00686 0.00689 0.00686 0.00689 0.00694 0.00691 0.00684 0.00684 0.00686 0.00686 0.00676 0.00676 0.00679 0.00679 0.00676 0.00676 0.00673 0.00671 0.00676 0.00676 0.00679 0.00676 0.00679 0.00681 0.00681 0.00679 0.00684 0.00681 0.00679 0.00679 0.00679 0.00681 0.00684 0.00684 0.00686 0.00689 0.00686 0.00686 0.00686 0.00686 0.00679 0.00676 0.00676 0.00676 0.00676 0.00676 0.00676 0.00676 0.00681 0.00676 0.00676 0.00676 0.00676 0.00676 
0.00000 0.00000 0.00000 0.00010 0.00014 0.00018 0.00022 0.00029 0.00033 0.00037 0.00040 0.00041 0.00045 0.00047 0.00047 0.00048 0.00049 0.00049 0.00049 0.00050 0.00050 0.00048 0.00048 0.00048 0.00047 0.00046 0.00045 0.00044 0.00044 0.00044 0.00044 0.00044 0.00044 0.00043 0.00043 0.00043 0.00044 0.00043 0.00044 0.00043 0.00043 0.00043 0.00043 0.00043 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00041 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 0.00042 
# multiplicities and their stat errors of pdg 2212 versus time
0.06561 0.06858 1.01805 2.78965 5.62891 9.20023 13.75442 19.63337 26.68832 34.81091 42.89695 50.01032 56.45344 62.24213 67.42819 71.98673 75.95442 79.41081 82.34277 84.80256 86.69237 88.47449 90.07793 91.57746 93.01183 94.33618 95.54118 96.70279 97.79122 98.78991 99.73414 100.59286 101.41022 102.16927 102.87017 103.53052 104.14556 104.71055 105.24202 105.75027 106.21752 106.64548 107.04535 107.42151 107.77721 108.10781 108.43803 108.72825 109.00819 109.27255 109.51636 109.74036 109.95752 110.15716 110.35091 110.53093 110.69657 110.85329 111.00320 111.13777 111.27347 111.40230 111.51570 111.62789 111.73508 111.83385 111.92538 112.01339 112.09667 112.17260 112.24868 112.32279 112.39063 112.45360 112.51188 112.57076 112.62389 112.67624 112.72466 112.77291 112.81296 112.84845 112.88691 112.92666 112.96154 112.99367 113.02694 113.05647 113.08579 113.11224 113.13880 113.16251 113.18333 113.20563 113.22894 113.25001 113.26978 113.28876 113.30566 113.88384 
0.00131 0.00134 0.00511 0.00837 0.01194 0.01527 0.01872 0.02273 0.02619 0.03005 0.03332 0.03583 0.03787 0.03963 0.04102 0.04275 0.04429 0.04474 0.04579 0.04639 0.04744 0.04729 0.04769 0.04816 0.04854 0.04861 0.04911 0.04933 0.04952 0.04988 0.04992 0.05030 0.05056 0.05090 0.05120 0.05135 0.05157 0.05149 0.05195 0.05200 0.05216 0.05238 0.05233 0.05241 0.05267 0.05268 0.05275 0.05268 0.05288 0.05295 0.05303 0.05300 0.05295 0.05297 0.05311 0.05314 0.05319 0.05329 0.05330 0.05335 0.05341 0.05346 0.05357 0.05358 0.05354 0.05360 0.05356 0.05355 0.05355 0.05353 0.05350 0.05363 0.05362 0.05370 0.05367 0.05374 0.05379 0.05384 0.05386 0.05389 0.05393 0.05392 0.05394 0.05397 0.05395 0.05397 0.05393 0.05393 0.05396 0.05395 0.05398 0.05398 0.05402 0.05403 0.05398 0.05398 0.05394 0.05393 0.05394 0.05407 
# multiplicities and their stat errors of pdg 2112 versus time
0.06423 0.06768 1.05142 2.79206 5.43337 9.05513 13.70415 19.77385 27.08548 35.56366 44.04476 51.58456 58.43442 64.53723 70.03936 74.86097 79.06164 82.68873 85.75790 88.34622 90.30197 92.11286 93.80950 95.42643 96.93234 98.30681 99.60686 100.79498 101.91327 102.99006 103.97698 104.89352 105.74046 106.52407 107.24796 107.95303 108.58469 109.19040 109.74889 110.26832 110.76720 111.22125 111.65539 112.04522 112.42530 112.78113 113.11111 113.41631 113.70958 113.97795 114.22556 114.46369 114.69157 114.90182 115.09152 115.28133 115.46179 115.63083 115.79076 115.92853 116.06924 116.19931 116.32399 116.44417 116.55618 116.66156 116.75444 116.84620 116.93273 117.01956 117.10008 117.17690 117.24630 117.30566 117.36604 117.42999 117.48494 117.53711 117.58955 117.63572 117.68056 117.72154 117.76292 117.80325 117.83980 117.87239 117.90825 117.93867 117.96891 117.99560 118.02049 118.04835 118.07224 118.09375 118.11557 118.13767 118.15782 118.17442 118.19337 118.80082 
0.00130 0.00134 0.00510 0.00858 0.01199 0.01538 0.01877 0.02246 0.02636 0.02989 0.03325 0.03595 0.03814 0.03981 0.04195 0.04344 0.04459 0.04536 0.04588 0.04643 0.04690 0.04792 0.04834 0.04866 0.04905 0.04954 0.05004 0.05034 0.05046 0.05086 0.05092 0.05102 0.05112 0.05138 0.05163 0.05163 0.05192 0.05217 0.05212 0.05227 0.05236 0.05246 0.05251 0.05272 0.05288 0.05290 0.05300 0.05318 0.05323 0.05321 0.05338 0.05349 0.05355 0.05378 0.05383 0.05404 0.05411 0.05412 0.05421 0.05417 0.05418 0.05412 0.05406 0.05416 0.05428 0.05432 0.05434 0.05432 0.05437 0.05438 0.05441 0.05452 0.05452 0.05449 0.05452 0.05457 0.05463 0.05463 0.05461 0.05465 0.05466 0.05462 0.05456 0.05458 0.05462 0.05458 0.05460 0.05461 0.05464 0.05464 0.05468 0.05469 0.05469 0.05468 0.05468 0.05470 0.05468 0.05468 0.05471 0.05487 
# multiplicities and their stat errors of pdg -211 versus time
0.57808 0.59918 5.69572 11.70059 20.79708 34.07849 52.24592 75.42589 102.32079 132.29042 160.09764 182.88668 203.01439 221.33076 237.87311 252.67946 265.87104 277.53357 287.66230 296.43465 303.50323 310.01949 316.03754 321.60817 326.74786 331.45949 335.79931 339.78589 343.48410 346.94248 350.12143 353.06881 355.81572 358.36092 360.73319 362.92558 364.98845 366.93521 368.73690 370.42922 372.01982 373.52269 374.94392 376.26901 377.51757 378.70220 379.82796 380.86435 381.87037 382.81964 383.72738 384.57155 385.38102 386.14248 386.87836 387.58512 388.25926 388.89145 389.51255 390.10271 390.65690 391.19339 391.70569 392.19247 392.67260 393.13245 393.56474 393.98410 394.38732 394.77972 395.15398 395.51570 395.86679 396.20702 396.53923 396.85828 397.17058 397.47093 397.76430 398.04310 398.31142 398.57798 398.83846 399.09398 399.33211 399.56991 399.80341 400.02540 400.24612 400.46190 400.67006 400.88067 401.07787 401.27001 401.45493 401.64097 401.82492 402.00410 402.17662 416.53734 
0.00382 0.00386 0.01208 0.01763 0.02325 0.02928 0.03637 0.04440 0.05188 0.05912 0.06414 0.06787 0.07182 0.07561 0.07762 0.07957 0.08225 0.08411 0.08566 0.08702 0.08853 0.09017 0.09071 0.09138 0.09257 0.09308 0.09359 0.09402 0.09463 0.09511 0.09545 0.09585 0.09633 0.09674 0.09691 0.09757 0.09792 0.09822 0.09831 0.09857 0.09895 0.09908 0.09929 0.09940 0.09961 0.09958 0.09974 0.09978 0.09996 0.10005 0.10027 0.10055 0.10071 0.10088 0.10099 0.10115 0.10133 0.10144 0.10162 0.10172 0.10173 0.10177 0.10188 0.10208 0.10226 0.10218 0.10232 0.10247 0.10253 0.10253 0.10259 0.10257 0.10254 0.10261 0.10275 0.10277 0.10282 0.10283 0.10285 0.10294 0.10301 0.10306 0.10311 0.10321 0.10321 0.10319 0.10320 0.10319 0.10323 0.10323 0.10323 0.10328 0.10325 0.10323 0.10325 0.10324 0.10331 0.10332 0.10334 0.10538 
# multiplicities and their stat errors of pdg 111 versus time
0.56023 0.58108 5.53462 11.38497 20.35460 33.28755 50.97035 73.48738 99.60254 128.62005 155.65245 177.76435 197.32351 215.10878 231.28067 245.78315 258.62005 270.03232 279.95419 288.55147 295.60223 302.06517 307.96648 313.44732 318.50248 323.13946 327.47288 331.44522 335.13834 338.55416 341.73560 344.66164 347.40028 349.91972 352.28487 354.51434 356.56384 358.48622 360.28635 361.97731 363.56010 365.06556 366.46271 367.79247 369.05621 370.24638 371.36507 372.43132 373.44935 374.41027 375.32807 376.19585 377.02394 377.80397 378.55823 379.27882 379.96412 380.61731 381.23828 381.83616 382.42169 382.97070 383.50466 384.01411 384.52169 384.99127 385.43846 385.87849 386.30556 386.71572 387.11291 387.49675 387.87035 388.22625 388.57572 388.91396 389.24512 389.56743 389.87421 390.17478 390.47209 390.75803 391.03329 391.30138 391.56392 391.82095 392.07309 392.31081 392.54556 392.77892 393.00085 393.22430 393.43926 393.65150 393.85621 394.05339 394.25216 394.44469 394.63385 408.94901 
0.00379 0.00383 0.01211 0.01742 0.02284 0.02973 0.03589 0.04416 0.05185 0.05844 0.06398 0.06877 0.07272 0.07691 0.07931 0.08200 0.08394 0.08618 0.08740 0.08921 0.09122 0.09248 0.09391 0.09426 0.09556 0.09609 0.09713 0.09724 0.09788 0.09857 0.09910 0.09965 0.10032 0.10094 0.10145 0.10139 0.10125 0.10196 0.10240 0.10251 0.10281 0.10294 0.10338 0.10326 0.10351 0.10365 0.10389 0.10406 0.10448 0.10473 0.10483 0.10519 0.10531 0.10536 0.10538 0.10554 0.10576 0.10587 0.10596 0.10603 0.10611 0.10617 0.10632 0.10645 0.10652 0.10655 0.10672 0.10680 0.10684 0.10692 0.10706 0.10713 0.10716 0.10719 0.10720 0.10724 0.10733 0.10745 0.10753 0.10761 0.10762 0.10774 0.10780 0.10798 0.10795 0.10800 0.10808 0.10813 0.10822 0.10820 0.10831 0.10831 0.10827 0.10829 0.10829 0.10841 0.10842 0.10845 0.10838 0.11046 
# multiplicities and their stat errors of pdg 3122 versus time
0.01836 0.01918 0.24717 0.57539 1.07688 1.80883 2.79682 4.07882 5.63014 7.40056 9.10435 10.54881 11.83519 12.98871 14.03992 14.97152 15.81483 16.57270 17.23928 17.83900 18.32448 18.81022 19.27606 19.73209 20.16991 20.61411 21.04146 21.44932 21.85155 22.23631 22.60207 22.95708 23.29836 23.62617 23.94351 24.25083 24.53342 24.80899 25.07601 25.33029 25.57339 25.80266 26.02318 26.22871 26.42781 26.62215 26.80120 26.97629 27.13900 27.29767 27.45009 27.58935 27.72507 27.85969 27.98366 28.10069 28.21467 28.31736 28.41723 28.51677 28.60983 28.69903 28.78507 28.86256 28.93969 29.01682 29.08971 29.15688 29.22423 29.28551 29.34522 29.40343 29.45933 29.51321 29.56802 29.61749 29.66415 29.71004 29.74983 29.79247 29.83152 29.87198 29.90807 29.94338 29.97754 30.00791 30.03941 30.06889 30.09857 30.12617 30.15319 30.18059 30.20589 30.23099 30.25362 30.27675 30.29759 30.31844 30.33890 30.88238 
0.00070 0.00071 0.00252 0.00389 0.00528 0.00672 0.00846 0.01024 0.01201 0.01370 0.01516 0.01622 0.01733 0.01807 0.01869 0.01943 0.01997 0.02050 0.02096 0.02129 0.02172 0.02210 0.02223 0.02241 0.02268 0.02280 0.02319 0.02322 0.02339 0.02352 0.02379 0.02391 0.02421 0.02444 0.02469 0.02480 0.02517 0.02535 0.02539 0.02558 0.02570 0.02580 0.02584 0.02594 0.02608 0.02617 0.02630 0.02638 0.02651 0.02657 0.02666 0.02672 0.02688 0.02693 0.02697 0.02702 0.02704 0.02714 0.02724 0.02733 0.02739 0.02743 0.02747 0.02747 0.02742 0.02739 0.02737 0.02738 0.02735 0.02739 0.02743 0.02746 0.02752 0.02757 0.02759 0.02758 0.02760 0.02764 0.02767 0.02768 0.02773 0.02776 0.02776 0.02776 0.02781 0.02783 0.02782 0.02780 0.02782 0.02784 0.02788 0.02791 0.02791 0.02791 0.02792 0.02792 0.02793 0.02796 0.02798 0.02819 
# multiplicities and their stat errors of pdg -311 versus time
0.09611 0.09921 0.87657 1.77286 3.17117 5.18348 7.95332 11.43741 15.36143 19.64328 23.40453 26.15693 28.42694 30.36361 32.07713 33.55001 34.81913 35.90164 36.83198 37.59752 38.19665 38.74556 39.23319 39.69091 40.10653 40.49109 40.84512 41.17081 41.46658 41.73567 41.98464 42.21611 42.42604 42.62054 42.79690 42.96108 43.10812 43.24720 43.37255 43.49470 43.60773 43.71242 43.81344 43.89662 43.98164 44.06010 44.13086 44.19997 44.26279 44.32169 44.37810 44.43012 44.47818 44.52443 44.56415 44.60515 44.64538 44.68312 44.71977 44.75373 44.78563 44.81362 44.84269 44.87631 44.90415 44.92796 44.95457 44.97875 45.00271 45.02387 45.04366 45.06458 45.08789 45.10487 45.12512 45.14233 45.15718 45.17562 45.19296 45.21058 45.22320 45.23621 45.25093 45.26625 45.27954 45.29378 45.30548 45.31629 45.32996 45.33926 45.35273 45.36458 45.37624 45.38725 45.39969 45.40978 45.42028 45.42994 45.43972 47.01800 
0.00155 0.00157 0.00471 0.00685 0.00910 0.01152 0.01450 0.01728 0.01990 0.02237 0.02453 0.02591 0.02717 0.02838 0.02901 0.02953 0.02986 0.03020 0.03069 0.03104 0.03136 0.03168 0.03183 0.03204 0.03221 0.03240 0.03264 0.03281 0.03306 0.03310 0.03313 0.03312 0.03328 0.03339 0.03347 0.03353 0.03349 0.03351 0.03362 0.03368 0.03373 0.03382 0.03394 0.03397 0.03404 0.03415 0.03412 0.03407 0.03408 0.03412 0.03414 0.03412 0.03421 0.03423 0.03424 0.03426 0.03426 0.03427 0.03426 0.03423 0.03420 0.03415 0.03418 0.03420 0.03426 0.03425 0.03423 0.03422 0.03426 0.03428 0.03427 0.03428 0.03428 0.03432 0.03434 0.03428 0.03428 0.03427 0.03424 0.03427 0.03429 0.03427 0.03431 0.03433 0.03435 0.03434 0.03436 0.03435 0.03435 0.03435 0.03437 0.03437 0.03436 0.03437 0.03437 0.03438 0.03441 0.03440 0.03440 0.03501 
# multiplicities and their stat errors of pdg -321 versus time
0.09708 0.09987 0.89964 1.82108 3.23823 5.30561 8.15513 11.74464 15.83055 20.27278 24.13900 26.97872 29.33239 31.33068 33.07951 34.59956 35.90871 37.04656 37.97926 38.75800 39.36015 39.90166 40.41017 40.87355 41.28953 41.66686 42.02402 42.34666 42.64771 42.91869 43.16592 43.39611 43.60994 43.79910 43.97682 44.14220 44.29641 44.43362 44.55918 44.67449 44.78415 44.89096 44.98896 45.08305 45.16356 45.24138 45.30932 45.38033 45.44387 45.50876 45.56499 45.62302 45.68023 45.72364 45.77344 45.81452 45.85613 45.89729 45.93662 45.97639 46.00963 46.04133 46.07076 46.10092 46.13009 46.16041 46.18932 46.21327 46.23834 46.26479 46.28963 46.31291 46.33639 46.35880 46.37560 46.39764 46.41688 46.43618 46.45652 46.47613 46.49380 46.50978 46.52650 46.54502 46.55931 46.57534 46.58853 46.60264 46.61818 46.63186 46.64766 46.66074 46.67367 46.69052 46.70563 46.71890 46.73163 46.74410 46.75708 48.93460 
0.00157 0.00159 0.00474 0.00671 0.00897 0.01150 0.01429 0.01714 0.01992 0.02272 0.02491 0.02637 0.02763 0.02840 0.02928 0.02966 0.03026 0.03071 0.03121 0.03159 0.03175 0.03193 0.03217 0.03229 0.03235 0.03250 0.03282 0.03288 0.03293 0.03300 0.03302 0.03311 0.03328 0.03345 0.03350 0.03358 0.03365 0.03369 0.03369 0.03371 0.03371 0.03373 0.03374 0.03385 0.03395 0.03400 0.03400 0.03401 0.03401 0.03414 0.03414 0.03419 0.03417 0.03418 0.03418 0.03415 0.03413 0.03416 0.03422 0.03417 0.03418 0.03421 0.03422 0.03421 0.03417 0.03418 0.03415 0.03413 0.03412 0.03414 0.03416 0.03411 0.03411 0.03413 0.03415 0.03416 0.03418 0.03419 0.03419 0.03419 0.03421 0.03421 0.03420 0.03418 0.03423 0.03421 0.03423 0.03424 0.03424 0.03425 0.03425 0.03426 0.03426 0.03427 0.03430 0.03432 0.03433 0.03432 0.03432 0.03535 


==> anc/multiplicities/mult_vs_time_14.5_midrap.txt <==
# number of particles against time
# time array [100]
1.956 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00079 0.00082 0.00937 0.01880 0.03367 0.06079 0.10020 0.14814 0.21104 0.27946 0.33370 0.36318 0.37634 0.38205 0.38976 0.39070 0.39608 0.39219 0.39201 0.39004 0.38630 0.38335 0.38044 0.37867 0.37595 0.37470 0.37232 0.37181 0.37052 0.36878 0.36709 0.36520 0.36407 0.36287 0.36202 0.36166 0.36123 0.36051 0.35974 0.35933 0.35872 0.35816 0.35805 0.35777 0.35764 0.35741 0.35736 0.35695 0.35693 0.35698 0.35688 0.35677 0.35662 0.35644 0.35641 0.35641 0.35626 0.35621 0.35606 0.35603 0.35595 0.35577 0.35570 0.35577 0.35560 0.35560 0.35554 0.35547 0.35531 0.35534 0.35513 0.35511 0.35524 0.35511 0.35521 0.35519 0.35524 0.35529 0.35521 0.35524 0.35524 0.35519 0.35521 0.35521 0.35526 0.35521 0.35521 0.35526 0.35531 0.35536 0.35531 0.35536 0.35539 0.35534 0.35534 0.35534 0.35536 0.35539 0.35536 0.35536 
0.00014 0.00014 0.00049 0.00070 0.00094 0.00125 0.00159 0.00193 0.00233 0.00266 0.00290 0.00305 0.00307 0.00310 0.00318 0.00319 0.00323 0.00317 0.00318 0.00318 0.00317 0.00313 0.00314 0.00311 0.00314 0.00312 0.00310 0.00309 0.00310 0.00308 0.00307 0.00307 0.00307 0.00307 0.00305 0.00305 0.00305 0.00305 0.00306 0.00306 0.00306 0.00305 0.00305 0.00305 0.00305 0.00305 0.00305 0.00305 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 0.00304 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00000 0.00000 0.00008 0.00013 0.00020 0.00041 0.00082 0.00138 0.00236 0.00287 0.00387 0.00387 0.00435 0.00466 0.00451 0.00443 0.00433 0.00417 0.00405 0.00387 0.00402 0.00407 0.00402 0.00389 0.00376 0.00371 0.00361 0.00351 0.00356 0.00356 0.00361 0.00348 0.00348 0.00348 0.00346 0.00338 0.00338 0.00335 0.00335 0.00335 0.00335 0.00333 0.00333 0.00335 0.00338 0.00335 0.00333 0.00330 0.00333 0.00333 0.00333 0.00333 0.00333 0.00335 0.00335 0.00335 0.00335 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00335 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 0.00338 
0.00000 0.00000 0.00004 0.00006 0.00007 0.00010 0.00014 0.00019 0.00025 0.00027 0.00032 0.00031 0.00033 0.00034 0.00033 0.00033 0.00033 0.00033 0.00032 0.00031 0.00032 0.00032 0.00032 0.00031 0.00031 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00000 0.00000 0.00005 0.00010 0.00023 0.00038 0.00064 0.00115 0.00197 0.00261 0.00325 0.00361 0.00428 0.00420 0.00443 0.00394 0.00394 0.00402 0.00387 0.00392 0.00399 0.00399 0.00392 0.00382 0.00374 0.00371 0.00371 0.00369 0.00374 0.00364 0.00361 0.00361 0.00353 0.00346 0.00346 0.00341 0.00346 0.00346 0.00346 0.00346 0.00346 0.00341 0.00343 0.00343 0.00343 0.00343 0.00341 0.00341 0.00341 0.00341 0.00341 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 0.00343 
0.00000 0.00000 0.00004 0.00005 0.00008 0.00010 0.00013 0.00017 0.00022 0.00026 0.00029 0.00030 0.00034 0.00033 0.00034 0.00032 0.00032 0.00032 0.00031 0.00032 0.00032 0.00032 0.00032 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00030 0.00030 0.00030 0.00030 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00000 0.00000 0.00000 0.00000 0.00010 0.00008 0.00023 0.00033 0.00051 0.00064 0.00082 0.00082 0.00092 0.00108 0.00100 0.00082 0.00085 0.00079 0.00082 0.00072 0.00064 0.00067 0.00077 0.00067 0.00067 0.00064 0.00067 0.00064 0.00064 0.00064 0.00061 0.00061 0.00056 0.00056 0.00056 0.00059 0.00059 0.00054 0.00054 0.00054 0.00051 0.00054 0.00051 0.00054 0.00054 0.00054 0.00054 0.00054 0.00054 0.00054 0.00054 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 0.00051 
0.00000 0.00000 0.00000 0.00000 0.00005 0.00004 0.00008 0.00009 0.00011 0.00013 0.00014 0.00015 0.00016 0.00017 0.00016 0.00014 0.00015 0.00014 0.00014 0.00014 0.00013 0.00013 0.00014 0.00013 0.00013 0.00013 0.00013 0.00013 0.00013 0.00013 0.00013 0.00013 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00011 0.00012 0.00011 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00012 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 0.00011 
# multiplicities and their stat errors of pdg 2212 versus time
0.05416 0.05662 0.51898 1.07408 1.92522 3.21378 4.92069 7.06133 9.52097 12.22005 14.33557 15.56661 16.42261 17.16131 17.83583 18.45478 19.04502 19.59383 20.09711 20.56423 20.98599 21.36835 21.70302 22.00361 22.28461 22.52082 22.74113 22.93560 23.10318 23.25437 23.38807 23.50428 23.60407 23.69373 23.77183 23.83431 23.89019 23.94512 23.99168 24.03140 24.06773 24.09805 24.12248 24.14543 24.16599 24.18138 24.20108 24.21419 24.22589 24.23767 24.24768 24.25667 24.26443 24.27052 24.27654 24.28202 24.28735 24.29273 24.29700 24.30028 24.30307 24.30466 24.30702 24.30930 24.31137 24.31298 24.31513 24.31798 24.32015 24.32182 24.32351 24.32471 24.32522 24.32620 24.32594 24.32707 24.32830 24.32924 24.32950 24.33037 24.32968 24.32994 24.33009 24.32973 24.32968 24.32942 24.33019 24.33032 24.33022 24.33014 24.33009 24.33058 24.33055 24.33050 24.33073 24.33099 24.33119 24.33132 24.33129 24.34456 
0.00119 0.00122 0.00370 0.00528 0.00687 0.00904 0.01133 0.01334 0.01563 0.01802 0.01935 0.01998 0.02086 0.02114 0.02170 0.02222 0.02251 0.02268 0.02294 0.02336 0.02362 0.02374 0.02391 0.02407 0.02423 0.02431 0.02434 0.02451 0.02455 0.02462 0.02468 0.02473 0.02484 0.02490 0.02485 0.02483 0.02488 0.02495 0.02500 0.02503 0.02504 0.02508 0.02509 0.02511 0.02516 0.02512 0.02509 0.02511 0.02511 0.02511 0.02513 0.02512 0.02514 0.02513 0.02516 0.02516 0.02516 0.02516 0.02515 0.02515 0.02515 0.02517 0.02516 0.02516 0.02517 0.02516 0.02516 0.02515 0.02517 0.02518 0.02517 0.02517 0.02517 0.02517 0.02518 0.02517 0.02518 0.02517 0.02517 0.02517 0.02517 0.02516 0.02517 0.02517 0.02517 0.02517 0.02517 0.02517 0.02517 0.02518 0.02518 0.02519 0.02519 0.02519 0.02519 0.02519 0.02520 0.02520 0.02520 0.02520 
# multiplicities and their stat errors of pdg 2112 versus time
0.05278 0.05562 0.53319 1.10735 1.98348 3.32571 5.08143 7.28082 9.85516 12.64574 14.87252 16.13229 17.05334 17.79849 18.48492 19.15014 19.75309 20.30589 20.81552 21.29521 21.73157 22.11882 22.47278 22.79329 23.08402 23.32850 23.55480 23.75437 23.93526 24.08510 24.21908 24.34069 24.44100 24.53183 24.61012 24.68054 24.74054 24.79478 24.84095 24.87964 24.91570 24.94551 24.97324 24.99457 25.01583 25.03245 25.04912 25.06284 25.07736 25.08894 25.09913 25.10963 25.11805 25.12484 25.13073 25.13565 25.14266 25.14735 25.15101 25.15375 25.15862 25.16051 25.16149 25.16451 25.16722 25.16909 25.17047 25.17193 25.17342 25.17401 25.17542 25.17636 25.17723 25.17798 25.17839 25.17944 25.18005 25.18015 25.18079 25.18125 25.18174 25.18192 25.18230 25.18266 25.18220 25.18274 25.18292 25.18305 25.18289 25.18282 25.18287 25.18338 25.18343 25.18310 25.18305 25.18279 25.18264 25.18297 25.18320 25.19790 
0.00115 0.00119 0.00365 0.00532 0.00721 0.00929 0.01135 0.01362 0.01590 0.01779 0.01931 0.02033 0.02088 0.02128 0.02164 0.02212 0.02236 0.02269 0.02300 0.02324 0.02354 0.02383 0.02405 0.02423 0.02452 0.02462 0.02473 0.02487 0.02492 0.02486 0.02496 0.02510 0.02507 0.02510 0.02519 0.02521 0.02522 0.02526 0.02526 0.02535 0.02535 0.02534 0.02535 0.02537 0.02536 0.02534 0.02536 0.02537 0.02540 0.02539 0.02537 0.02540 0.02542 0.02544 0.02544 0.02543 0.02543 0.02542 0.02541 0.02543 0.02543 0.02544 0.02544 0.02545 0.02544 0.02544 0.02544 0.02545 0.02544 0.02546 0.02545 0.02545 0.02546 0.02547 0.02548 0.02548 0.02548 0.02548 0.02547 0.02545 0.02545 0.02545 0.02547 0.02547 0.02547 0.02548 0.02548 0.02547 0.02547 0.02547 0.02547 0.02547 0.02547 0.02548 0.02548 0.02548 0.02548 0.02549 0.02548 0.02551 
# multiplicities and their stat errors of pdg -211 versus time
0.30187 0.31378 2.57567 5.14883 9.03867 14.72118 21.98912 30.83764 40.78254 51.49357 60.11990 65.97426 70.81818 75.16638 79.15513 82.82548 86.20115 89.29042 92.06149 94.56479 96.77708 98.74592 100.51506 102.07163 103.47109 104.71437 105.80673 106.78205 107.66876 108.46018 109.16809 109.81019 110.39078 110.91974 111.39956 111.83749 112.23910 112.61629 112.95396 113.26635 113.55690 113.82492 114.07862 114.30863 114.52556 114.73178 114.92297 115.10123 115.27250 115.43439 115.59078 115.73570 115.87588 116.00625 116.13216 116.25639 116.37145 116.47918 116.58399 116.68663 116.78497 116.87798 116.96714 117.05357 117.13918 117.22230 117.29946 117.37577 117.45104 117.52415 117.59321 117.66074 117.72650 117.79324 117.85426 117.91301 117.97506 118.03411 118.09224 118.14822 118.20320 118.25403 118.30586 118.35688 118.40684 118.45519 118.50302 118.54860 118.59437 118.63854 118.68251 118.72617 118.76697 118.80935 118.84702 118.88479 118.92476 118.96497 119.00164 122.22971 
0.00276 0.00281 0.00820 0.01177 0.01549 0.01944 0.02380 0.02796 0.03263 0.03636 0.03885 0.04083 0.04197 0.04306 0.04433 0.04527 0.04623 0.04703 0.04807 0.04893 0.04929 0.05001 0.05059 0.05071 0.05123 0.05166 0.05181 0.05222 0.05250 0.05292 0.05321 0.05335 0.05357 0.05385 0.05393 0.05418 0.05427 0.05446 0.05465 0.05470 0.05464 0.05475 0.05473 0.05471 0.05477 0.05481 0.05487 0.05488 0.05496 0.05504 0.05505 0.05514 0.05517 0.05523 0.05528 0.05533 0.05539 0.05545 0.05546 0.05548 0.05548 0.05549 0.05555 0.05559 0.05563 0.05560 0.05564 0.05563 0.05564 0.05565 0.05567 0.05570 0.05571 0.05575 0.05574 0.05577 0.05578 0.05581 0.05578 0.05579 0.05582 0.05579 0.05576 0.05576 0.05577 0.05574 0.05576 0.05575 0.05572 0.05574 0.05574 0.05575 0.05575 0.05577 0.05576 0.05576 0.05579 0.05578 0.05580 0.05652 
# multiplicities and their stat errors of pdg 111 versus time
0.29536 0.30630 2.50894 5.01608 8.82087 14.36353 21.42625 30.02740 39.71675 50.10461 58.52832 64.26297 69.07793 73.34663 77.32492 80.99875 84.34658 87.39286 90.13826 92.63793 94.86965 96.85544 98.59688 100.14620 101.53718 102.75565 103.86205 104.84156 105.72410 106.51055 107.23327 107.87926 108.46072 108.99411 109.47895 109.92809 110.33245 110.70794 111.05862 111.37447 111.66553 111.94709 112.20241 112.44451 112.67104 112.88694 113.08827 113.27539 113.45752 113.62656 113.79024 113.94423 114.09618 114.23872 114.37311 114.50499 114.62832 114.74868 114.86108 114.97298 115.07954 115.18005 115.27964 115.37657 115.47237 115.56218 115.64932 115.73877 115.81956 115.89964 115.97506 116.04996 116.12433 116.19424 116.26722 116.33508 116.40192 116.46909 116.53449 116.59718 116.65864 116.71887 116.77693 116.83211 116.88679 116.94425 116.99857 117.05060 117.10015 117.14963 117.19736 117.24740 117.29416 117.34284 117.38727 117.43017 117.47513 117.51895 117.56328 120.70049 
0.00277 0.00281 0.00806 0.01147 0.01493 0.01915 0.02344 0.02813 0.03209 0.03584 0.03900 0.04046 0.04220 0.04386 0.04520 0.04651 0.04715 0.04824 0.04912 0.05004 0.05089 0.05153 0.05204 0.05217 0.05269 0.05314 0.05333 0.05351 0.05384 0.05417 0.05432 0.05458 0.05456 0.05485 0.05504 0.05517 0.05521 0.05536 0.05556 0.05567 0.05581 0.05585 0.05598 0.05604 0.05614 0.05623 0.05630 0.05631 0.05638 0.05638 0.05635 0.05643 0.05647 0.05649 0.05655 0.05658 0.05661 0.05659 0.05665 0.05668 0.05673 0.05674 0.05673 0.05679 0.05679 0.05681 0.05687 0.05683 0.05685 0.05684 0.05686 0.05687 0.05691 0.05691 0.05691 0.05690 0.05693 0.05695 0.05697 0.05695 0.05698 0.05701 0.05702 0.05706 0.05709 0.05705 0.05707 0.05707 0.05712 0.05714 0.05716 0.05714 0.05712 0.05715 0.05713 0.05718 0.05716 0.05718 0.05718 0.05818 
# multiplicities and their stat errors of pdg 3122 versus time
0.01585 0.01649 0.13373 0.27590 0.48901 0.82689 1.26620 1.81222 2.44128 3.12118 3.62120 3.88814 4.09129 4.26796 4.45132 4.62100 4.79933 4.97373 5.14405 5.31647 5.47470 5.64520 5.80266 5.94958 6.09198 6.23242 6.36302 6.48650 6.60615 6.71429 6.81165 6.90584 6.99767 7.07880 7.15562 7.22924 7.29268 7.35252 7.40681 7.45823 7.50584 7.54986 7.58983 7.62507 7.65898 7.69147 7.71959 7.74405 7.76822 7.79024 7.80965 7.82689 7.84359 7.85972 7.87519 7.88853 7.90254 7.91367 7.92282 7.93278 7.94110 7.94878 7.95624 7.96259 7.96866 7.97498 7.98072 7.98574 7.99022 7.99493 7.99844 8.00241 8.00635 8.00988 8.01293 8.01493 8.01767 8.02031 8.02251 8.02438 8.02602 8.02794 8.03006 8.03152 8.03298 8.03426 8.03577 8.03685 8.03764 8.03816 8.03910 8.04000 8.04120 8.04233 8.04323 8.04399 8.04446 8.04540 8.04589 8.05698 
0.00065 0.00066 0.00186 0.00268 0.00353 0.00452 0.00560 0.00679 0.00781 0.00891 0.00962 0.00996 0.01016 0.01029 0.01034 0.01061 0.01091 0.01108 0.01120 0.01137 0.01159 0.01177 0.01193 0.01218 0.01239 0.01250 0.01259 0.01274 0.01283 0.01296 0.01301 0.01307 0.01320 0.01329 0.01343 0.01346 0.01355 0.01360 0.01362 0.01366 0.01368 0.01374 0.01374 0.01376 0.01377 0.01379 0.01381 0.01383 0.01382 0.01383 0.01384 0.01386 0.01388 0.01387 0.01388 0.01387 0.01388 0.01391 0.01392 0.01393 0.01392 0.01395 0.01396 0.01396 0.01396 0.01396 0.01396 0.01396 0.01396 0.01396 0.01396 0.01397 0.01398 0.01398 0.01397 0.01397 0.01397 0.01397 0.01398 0.01397 0.01397 0.01398 0.01399 0.01399 0.01400 0.01400 0.01400 0.01400 0.01400 0.01400 0.01401 0.01401 0.01400 0.01401 0.01401 0.01401 0.01401 0.01401 0.01401 0.01403 
# multiplicities and their stat errors of pdg -311 versus time
0.06725 0.06950 0.48079 0.94159 1.65060 2.67239 3.95063 5.50994 7.23577 9.07524 10.40753 11.08003 11.54725 11.93716 12.30382 12.64271 12.94676 13.22658 13.48000 13.70589 13.91877 14.09956 14.25449 14.39572 14.51652 14.62428 14.71708 14.79685 14.86676 14.93070 14.98830 15.03265 15.07188 15.10853 15.13898 15.16627 15.18971 15.21037 15.22681 15.24302 15.25688 15.26889 15.28125 15.28965 15.29962 15.30791 15.31493 15.32146 15.32825 15.33388 15.34008 15.34425 15.34784 15.35173 15.35352 15.35716 15.36177 15.36479 15.36866 15.37237 15.37601 15.37900 15.38223 15.38730 15.39081 15.39472 15.39839 15.40097 15.40410 15.40656 15.41035 15.41408 15.41739 15.42003 15.42369 15.42673 15.42907 15.43301 15.43649 15.43972 15.44297 15.44487 15.44830 15.45140 15.45460 15.45739 15.46061 15.46312 15.46569 15.46878 15.47239 15.47575 15.47875 15.48138 15.48412 15.48668 15.48945 15.49303 15.49554 15.86883 
0.00131 0.00134 0.00350 0.00489 0.00647 0.00809 0.01001 0.01197 0.01361 0.01515 0.01620 0.01679 0.01727 0.01771 0.01779 0.01798 0.01824 0.01839 0.01870 0.01884 0.01901 0.01915 0.01915 0.01922 0.01929 0.01938 0.01939 0.01952 0.01960 0.01967 0.01971 0.01972 0.01975 0.01979 0.01979 0.01977 0.01978 0.01978 0.01976 0.01978 0.01979 0.01976 0.01978 0.01979 0.01982 0.01985 0.01985 0.01983 0.01984 0.01986 0.01986 0.01984 0.01985 0.01984 0.01983 0.01984 0.01984 0.01982 0.01983 0.01985 0.01982 0.01981 0.01982 0.01980 0.01982 0.01982 0.01983 0.01982 0.01983 0.01983 0.01982 0.01983 0.01985 0.01986 0.01986 0.01985 0.01986 0.01984 0.01983 0.01983 0.01983 0.01982 0.01983 0.01984 0.01983 0.01982 0.01983 0.01983 0.01982 0.01981 0.01982 0.01983 0.01982 0.01982 0.01982 0.01983 0.01984 0.01984 0.01983 0.02012 
# multiplicities and their stat errors of pdg -321 versus time
0.06745 0.06940 0.49242 0.96420 1.68294 2.72950 4.05111 5.65923 7.45375 9.35880 10.71150 11.38207 11.87800 12.27718 12.64497 12.98364 13.29083 13.57419 13.82825 14.06353 14.27910 14.45956 14.62044 14.75813 14.88102 14.98622 15.07767 15.15926 15.22707 15.28917 15.34138 15.38707 15.42569 15.45969 15.49019 15.52000 15.54266 15.56330 15.58095 15.59803 15.61270 15.62717 15.63641 15.64973 15.65634 15.66633 15.67283 15.68041 15.68602 15.69342 15.69941 15.70697 15.71608 15.72131 15.72848 15.73247 15.73785 15.74225 15.74814 15.75431 15.75836 15.76389 15.76748 15.77283 15.77682 15.78192 15.78640 15.78991 15.79508 15.80046 15.80533 15.80981 15.81367 15.81688 15.82149 15.82594 15.83045 15.83439 15.84003 15.84446 15.84919 15.85234 15.85639 15.86077 15.86399 15.86919 15.87314 15.87675 15.88087 15.88428 15.88894 15.89268 15.89641 15.90141 15.90592 15.90971 15.91324 15.91810 15.92087 16.45516 
0.00131 0.00134 0.00358 0.00499 0.00659 0.00839 0.01015 0.01216 0.01380 0.01551 0.01661 0.01695 0.01736 0.01760 0.01795 0.01832 0.01849 0.01869 0.01897 0.01915 0.01924 0.01938 0.01945 0.01955 0.01957 0.01957 0.01963 0.01969 0.01972 0.01973 0.01978 0.01987 0.01993 0.01990 0.01994 0.01997 0.01996 0.01996 0.01995 0.01994 0.01998 0.01994 0.01995 0.01999 0.01998 0.02000 0.01998 0.02000 0.01997 0.02000 0.02002 0.02004 0.02004 0.02002 0.02000 0.02001 0.02001 0.01999 0.02000 0.02001 0.02002 0.02002 0.01999 0.02000 0.01999 0.02002 0.02001 0.02000 0.02001 0.02002 0.02002 0.02000 0.02002 0.02002 0.02004 0.02002 0.02003 0.02002 0.02002 0.02002 0.02004 0.02004 0.02004 0.02003 0.02003 0.02004 0.02003 0.02003 0.02004 0.02005 0.02005 0.02005 0.02006 0.02005 0.02005 0.02006 0.02006 0.02005 0.02005 0.02054 


==> anc/multiplicities/mult_vs_time_19.6_4pi.txt <==
# number of particles against time
# time array [100]
1.507 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00063 0.00531 0.05813 0.18042 0.26734 0.37760 0.53703 0.72437 0.95396 1.20979 1.45323 1.66891 1.86651 2.02880 2.16927 2.27370 2.36198 2.44078 2.49740 2.53938 2.57719 2.59516 2.61245 2.61625 2.60813 2.60411 2.59073 2.57818 2.56609 2.56099 2.55630 2.54901 2.54391 2.53698 2.53010 2.52031 2.50958 2.50146 2.49510 2.48714 2.48047 2.47370 2.46734 2.46323 2.45531 2.44729 2.44250 2.43672 2.43464 2.42896 2.42375 2.41953 2.41536 2.41156 2.40870 2.40375 2.40021 2.39583 2.39203 2.38828 2.38464 2.38125 2.37729 2.37214 2.36974 2.36625 2.36521 2.36234 2.35922 2.35672 2.35422 2.35271 2.34849 2.34672 2.34474 2.34281 2.33974 2.33729 2.33552 2.33411 2.33297 2.33099 2.32917 2.32729 2.32594 2.32510 2.32432 2.32292 2.32130 2.32109 2.32036 2.31948 2.31844 2.31724 2.31693 2.31526 2.31385 2.31260 2.31240 2.31135 
0.00018 0.00052 0.00172 0.00309 0.00372 0.00443 0.00537 0.00631 0.00720 0.00808 0.00896 0.00937 0.01003 0.01062 0.01089 0.01103 0.01109 0.01158 0.01150 0.01144 0.01157 0.01162 0.01165 0.01152 0.01139 0.01137 0.01140 0.01145 0.01145 0.01137 0.01134 0.01145 0.01140 0.01127 0.01128 0.01128 0.01127 0.01132 0.01121 0.01125 0.01115 0.01118 0.01115 0.01110 0.01113 0.01117 0.01119 0.01122 0.01121 0.01114 0.01112 0.01112 0.01110 0.01113 0.01112 0.01113 0.01107 0.01107 0.01108 0.01103 0.01105 0.01104 0.01106 0.01104 0.01105 0.01105 0.01107 0.01106 0.01106 0.01109 0.01107 0.01105 0.01105 0.01106 0.01107 0.01108 0.01107 0.01106 0.01104 0.01103 0.01103 0.01105 0.01106 0.01104 0.01104 0.01105 0.01104 0.01104 0.01104 0.01103 0.01105 0.01103 0.01105 0.01102 0.01103 0.01104 0.01103 0.01105 0.01105 0.01105 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00000 0.00000 0.00161 0.00849 0.01203 0.01562 0.01917 0.02568 0.03214 0.03703 0.04188 0.04516 0.04781 0.04844 0.04818 0.04880 0.04719 0.04604 0.04714 0.04599 0.04635 0.04479 0.04417 0.04271 0.04135 0.04068 0.04078 0.04063 0.03990 0.03969 0.03948 0.04042 0.03911 0.03849 0.03859 0.03823 0.03750 0.03750 0.03688 0.03646 0.03667 0.03682 0.03604 0.03599 0.03615 0.03646 0.03630 0.03630 0.03599 0.03568 0.03531 0.03521 0.03521 0.03484 0.03469 0.03448 0.03422 0.03411 0.03427 0.03422 0.03427 0.03396 0.03365 0.03339 0.03349 0.03344 0.03349 0.03344 0.03344 0.03344 0.03333 0.03333 0.03323 0.03323 0.03313 0.03313 0.03302 0.03292 0.03292 0.03286 0.03281 0.03286 0.03286 0.03286 0.03307 0.03307 0.03307 0.03307 0.03307 0.03307 0.03313 0.03297 0.03307 0.03286 0.03302 0.03302 0.03302 0.03307 0.03292 0.03297 
0.00000 0.00000 0.00029 0.00067 0.00082 0.00092 0.00102 0.00117 0.00129 0.00140 0.00149 0.00155 0.00160 0.00161 0.00158 0.00157 0.00155 0.00154 0.00156 0.00156 0.00157 0.00155 0.00154 0.00153 0.00148 0.00147 0.00145 0.00146 0.00145 0.00144 0.00142 0.00144 0.00142 0.00140 0.00140 0.00140 0.00138 0.00139 0.00138 0.00137 0.00137 0.00138 0.00137 0.00136 0.00137 0.00138 0.00137 0.00137 0.00137 0.00137 0.00136 0.00136 0.00137 0.00136 0.00136 0.00136 0.00135 0.00134 0.00136 0.00136 0.00136 0.00136 0.00135 0.00135 0.00135 0.00135 0.00135 0.00135 0.00136 0.00136 0.00136 0.00136 0.00136 0.00136 0.00135 0.00136 0.00135 0.00135 0.00135 0.00135 0.00135 0.00135 0.00136 0.00136 0.00136 0.00136 0.00137 0.00137 0.00137 0.00137 0.00136 0.00136 0.00136 0.00135 0.00136 0.00136 0.00136 0.00136 0.00135 0.00136 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00000 0.00005 0.00240 0.00943 0.01292 0.01688 0.02224 0.02766 0.03359 0.03714 0.04109 0.04443 0.04646 0.04745 0.04781 0.04688 0.04688 0.04729 0.04651 0.04573 0.04510 0.04568 0.04510 0.04313 0.04151 0.04130 0.04078 0.03974 0.03927 0.03880 0.03911 0.03854 0.03833 0.03823 0.03776 0.03792 0.03786 0.03786 0.03771 0.03688 0.03672 0.03672 0.03651 0.03672 0.03661 0.03672 0.03630 0.03620 0.03563 0.03547 0.03552 0.03500 0.03505 0.03464 0.03453 0.03422 0.03380 0.03401 0.03422 0.03422 0.03385 0.03344 0.03344 0.03323 0.03344 0.03333 0.03333 0.03333 0.03323 0.03349 0.03344 0.03344 0.03328 0.03328 0.03323 0.03318 0.03313 0.03318 0.03307 0.03307 0.03318 0.03302 0.03286 0.03276 0.03281 0.03276 0.03266 0.03260 0.03260 0.03260 0.03255 0.03255 0.03250 0.03240 0.03234 0.03229 0.03229 0.03224 0.03224 0.03224 
0.00000 0.00005 0.00035 0.00071 0.00085 0.00095 0.00108 0.00122 0.00131 0.00137 0.00143 0.00150 0.00152 0.00156 0.00156 0.00151 0.00152 0.00156 0.00157 0.00156 0.00153 0.00157 0.00153 0.00150 0.00146 0.00145 0.00144 0.00139 0.00140 0.00140 0.00142 0.00140 0.00140 0.00140 0.00139 0.00140 0.00139 0.00138 0.00138 0.00136 0.00135 0.00135 0.00134 0.00134 0.00134 0.00134 0.00134 0.00135 0.00134 0.00134 0.00134 0.00132 0.00132 0.00131 0.00131 0.00131 0.00131 0.00132 0.00132 0.00133 0.00132 0.00132 0.00131 0.00131 0.00131 0.00131 0.00131 0.00131 0.00131 0.00131 0.00131 0.00131 0.00130 0.00130 0.00130 0.00130 0.00130 0.00130 0.00130 0.00130 0.00130 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00129 0.00128 0.00128 0.00128 0.00128 0.00128 0.00128 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00000 0.00000 0.00026 0.00078 0.00094 0.00109 0.00156 0.00250 0.00292 0.00406 0.00432 0.00443 0.00474 0.00505 0.00484 0.00495 0.00510 0.00542 0.00562 0.00599 0.00635 0.00562 0.00578 0.00609 0.00615 0.00615 0.00536 0.00521 0.00562 0.00536 0.00521 0.00521 0.00510 0.00484 0.00484 0.00469 0.00453 0.00453 0.00474 0.00479 0.00495 0.00490 0.00484 0.00484 0.00484 0.00484 0.00490 0.00495 0.00484 0.00474 0.00479 0.00479 0.00484 0.00479 0.00500 0.00500 0.00495 0.00500 0.00495 0.00490 0.00474 0.00474 0.00474 0.00479 0.00479 0.00479 0.00479 0.00479 0.00474 0.00479 0.00474 0.00474 0.00474 0.00474 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00474 0.00474 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00469 0.00474 0.00474 0.00474 0.00474 0.00474 
0.00000 0.00000 0.00012 0.00020 0.00022 0.00024 0.00029 0.00036 0.00038 0.00047 0.00048 0.00048 0.00050 0.00052 0.00050 0.00051 0.00051 0.00052 0.00054 0.00055 0.00056 0.00053 0.00054 0.00056 0.00057 0.00057 0.00053 0.00051 0.00054 0.00053 0.00052 0.00052 0.00052 0.00050 0.00050 0.00049 0.00048 0.00048 0.00049 0.00049 0.00050 0.00050 0.00050 0.00050 0.00050 0.00050 0.00050 0.00050 0.00050 0.00049 0.00049 0.00050 0.00050 0.00049 0.00050 0.00050 0.00050 0.00050 0.00050 0.00050 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 0.00049 
# multiplicities and their stat errors of pdg 2212 versus time
0.04714 0.33276 1.40500 3.29438 5.62802 8.83917 13.18870 18.69068 25.27172 32.83969 40.12755 46.56714 52.58401 58.01688 62.94589 67.46531 71.54125 75.17031 78.42271 81.36875 83.99646 86.38755 88.42979 90.17807 91.67391 93.05714 94.38490 95.62135 96.77552 97.85224 98.83573 99.76589 100.64526 101.47547 102.26193 103.00443 103.70328 104.35536 104.95714 105.51995 106.04563 106.52260 106.98885 107.43391 107.85260 108.25839 108.64427 108.99906 109.32104 109.62984 109.93208 110.21745 110.48792 110.74938 110.98542 111.21214 111.42927 111.63323 111.82693 112.01328 112.19193 112.35641 112.52031 112.67380 112.80672 112.95026 113.06875 113.19245 113.31109 113.42255 113.52984 113.63135 113.73406 113.81839 113.89974 113.97646 114.05563 114.12646 114.20219 114.27484 114.34135 114.40151 114.45464 114.51766 114.57089 114.62635 114.68229 114.72797 114.77219 114.81057 114.85354 114.89714 114.93635 114.97036 115.00344 115.03229 115.06505 115.09615 115.12240 116.15474 
0.00160 0.00418 0.00853 0.01343 0.01708 0.02136 0.02668 0.03145 0.03624 0.04075 0.04576 0.04844 0.05309 0.05647 0.05786 0.05996 0.06022 0.06182 0.06271 0.06464 0.06592 0.06732 0.06739 0.06733 0.06705 0.06889 0.06970 0.07040 0.07062 0.07075 0.07126 0.07159 0.07197 0.07256 0.07253 0.07319 0.07375 0.07400 0.07406 0.07440 0.07447 0.07428 0.07506 0.07547 0.07570 0.07599 0.07576 0.07608 0.07648 0.07634 0.07635 0.07659 0.07677 0.07684 0.07695 0.07709 0.07724 0.07765 0.07761 0.07784 0.07790 0.07802 0.07815 0.07803 0.07795 0.07807 0.07816 0.07825 0.07839 0.07850 0.07845 0.07853 0.07865 0.07879 0.07876 0.07890 0.07894 0.07885 0.07882 0.07875 0.07888 0.07885 0.07890 0.07885 0.07890 0.07883 0.07874 0.07880 0.07874 0.07871 0.07871 0.07867 0.07872 0.07883 0.07888 0.07896 0.07896 0.07890 0.07895 0.07962 
# multiplicities and their stat errors of pdg 2112 versus time
0.04536 0.34135 1.41042 3.14776 5.52885 8.78448 13.28078 18.93161 25.76062 33.57755 41.15391 47.89365 54.10911 59.85823 64.99422 69.70271 74.00135 77.90573 81.39896 84.54203 87.31911 89.78849 91.93635 93.77911 95.31318 96.77974 98.13948 99.41724 100.62927 101.73615 102.77734 103.77849 104.68214 105.54229 106.35521 107.09792 107.83297 108.49833 109.13391 109.70208 110.26406 110.76677 111.26781 111.73432 112.19370 112.61448 112.99906 113.36437 113.72375 114.05667 114.36854 114.66109 114.93661 115.18339 115.42411 115.66167 115.88323 116.11432 116.31859 116.49448 116.68063 116.85130 117.01620 117.18130 117.33974 117.47630 117.61021 117.73870 117.85729 117.98260 118.09359 118.20599 118.31036 118.40896 118.50427 118.58406 118.66786 118.74156 118.81740 118.89490 118.96427 119.03089 119.09406 119.15234 119.20411 119.25911 119.30922 119.35641 119.40406 119.44625 119.48630 119.53208 119.56625 119.60781 119.64385 119.68260 119.71406 119.74104 119.76958 120.85000 
0.00158 0.00431 0.00882 0.01297 0.01673 0.02098 0.02584 0.03147 0.03634 0.04170 0.04588 0.04978 0.05286 0.05569 0.05756 0.06013 0.06262 0.06428 0.06551 0.06672 0.06797 0.06866 0.06993 0.06947 0.07024 0.07169 0.07170 0.07177 0.07242 0.07239 0.07346 0.07350 0.07433 0.07410 0.07335 0.07387 0.07404 0.07442 0.07470 0.07558 0.07510 0.07511 0.07580 0.07618 0.07590 0.07546 0.07596 0.07596 0.07601 0.07602 0.07571 0.07602 0.07583 0.07578 0.07562 0.07591 0.07571 0.07587 0.07601 0.07631 0.07643 0.07633 0.07640 0.07653 0.07670 0.07661 0.07669 0.07678 0.07687 0.07674 0.07675 0.07679 0.07684 0.07701 0.07692 0.07683 0.07693 0.07697 0.07698 0.07707 0.07701 0.07698 0.07712 0.07721 0.07714 0.07709 0.07721 0.07711 0.07713 0.07719 0.07727 0.07718 0.07718 0.07719 0.07727 0.07732 0.07738 0.07744 0.07740 0.07764 
# multiplicities and their stat errors of pdg -211 versus time
0.50677 2.76651 7.55349 14.67328 25.61859 41.44958 62.70312 88.16354 118.65062 152.55062 182.97698 208.49885 231.77245 253.22698 273.09885 291.39391 308.13167 323.52057 337.27453 349.61927 360.71250 370.59250 379.29646 386.86198 393.15510 398.96417 404.44818 409.50396 414.25266 418.65542 422.79526 426.68865 430.30276 433.67656 436.85594 439.84922 442.68292 445.35240 447.87979 450.23583 452.44932 454.57703 456.58750 458.48411 460.25792 461.95667 463.57682 465.11729 466.57437 467.95406 469.27547 470.54422 471.75021 472.88073 473.98250 475.04729 476.05177 477.03245 477.96521 478.85260 479.68891 480.50958 481.28464 482.04677 482.78661 483.47245 484.15010 484.81505 485.43469 486.03760 486.62635 487.19146 487.73109 488.25974 488.77505 489.27458 489.73906 490.18625 490.63464 491.07563 491.49521 491.90229 492.30344 492.69156 493.06229 493.43073 493.78250 494.12776 494.46042 494.78344 495.09828 495.41021 495.71849 496.01385 496.29833 496.57464 496.84828 497.11187 497.38203 518.75547 
0.00520 0.01211 0.02059 0.02845 0.03644 0.04576 0.05661 0.06790 0.07954 0.08897 0.09811 0.10365 0.10996 0.11419 0.11823 0.11988 0.12439 0.12816 0.13118 0.13314 0.13555 0.13777 0.13873 0.14036 0.14183 0.14323 0.14451 0.14698 0.14802 0.14933 0.14886 0.14849 0.14982 0.15083 0.15098 0.15210 0.15191 0.15295 0.15327 0.15387 0.15354 0.15452 0.15493 0.15531 0.15529 0.15582 0.15588 0.15643 0.15700 0.15731 0.15776 0.15836 0.15856 0.15878 0.15885 0.15893 0.15885 0.15906 0.15936 0.15981 0.16022 0.16012 0.16036 0.16047 0.16046 0.16099 0.16112 0.16136 0.16128 0.16137 0.16127 0.16150 0.16166 0.16155 0.16195 0.16190 0.16230 0.16223 0.16222 0.16251 0.16247 0.16233 0.16230 0.16245 0.16237 0.16253 0.16252 0.16257 0.16271 0.16263 0.16272 0.16256 0.16271 0.16280 0.16281 0.16271 0.16291 0.16307 0.16306 0.16825 
# multiplicities and their stat errors of pdg 111 versus time
0.49167 2.70568 7.39875 14.38922 25.12807 40.62828 61.42734 86.31594 115.98635 149.00573 178.78641 203.68552 226.39292 247.32302 266.67984 284.52609 301.00609 316.00125 329.51510 341.71224 352.60604 362.40714 371.03229 378.51427 384.79839 390.63885 396.05937 401.13594 405.87901 410.28104 414.41406 418.26698 421.85312 425.25615 428.42125 431.39833 434.19505 436.82578 439.33214 441.70260 443.94333 446.04318 448.05901 449.94604 451.75260 453.47141 455.08359 456.65536 458.12844 459.52443 460.87698 462.14698 463.36557 464.53427 465.65188 466.72583 467.75557 468.76219 469.71833 470.62510 471.49661 472.32698 473.13073 473.90354 474.67089 475.39406 476.08792 476.77672 477.43604 478.06021 478.65484 479.23667 479.80448 480.35818 480.88734 481.39745 481.89833 482.37974 482.85443 483.32464 483.77167 484.21141 484.61938 485.03161 485.44073 485.83245 486.20740 486.57036 486.92625 487.27255 487.60104 487.93807 488.25500 488.57010 488.87839 489.18646 489.47964 489.76594 490.04812 511.36948 
0.00523 0.01187 0.01960 0.02839 0.03654 0.04604 0.05646 0.06833 0.07964 0.09048 0.09934 0.10618 0.11175 0.11626 0.12069 0.12316 0.12771 0.13309 0.13614 0.14060 0.14198 0.14478 0.14672 0.14702 0.14910 0.15036 0.15126 0.15229 0.15519 0.15579 0.15652 0.15763 0.15945 0.16004 0.16035 0.16093 0.16071 0.16159 0.16249 0.16310 0.16358 0.16457 0.16536 0.16539 0.16575 0.16586 0.16612 0.16635 0.16665 0.16699 0.16731 0.16746 0.16727 0.16814 0.16862 0.16911 0.16909 0.16948 0.16961 0.16977 0.16983 0.16982 0.16976 0.16990 0.16970 0.16992 0.17017 0.17037 0.17061 0.17050 0.17083 0.17086 0.17105 0.17102 0.17108 0.17108 0.17099 0.17128 0.17142 0.17172 0.17178 0.17176 0.17216 0.17230 0.17234 0.17256 0.17249 0.17262 0.17258 0.17249 0.17253 0.17249 0.17264 0.17276 0.17284 0.17299 0.17285 0.17285 0.17282 0.17861 
# multiplicities and their stat errors of pdg 3122 versus time
0.01255 0.09031 0.30510 0.64880 1.17255 1.92422 2.93573 4.21385 5.78047 7.54042 9.19349 10.60620 11.89885 13.08344 14.17260 15.18385 16.12203 17.00922 17.81068 18.52911 19.22135 19.87573 20.46734 21.01734 21.48875 21.93917 22.38437 22.82286 23.25849 23.66276 24.07198 24.45750 24.83130 25.18833 25.52552 25.85177 26.18573 26.48208 26.77516 27.05130 27.33109 27.58151 27.82500 28.05557 28.28323 28.50182 28.70010 28.89979 29.09745 29.28036 29.45771 29.62802 29.78854 29.94021 30.09010 30.23849 30.37516 30.51292 30.64177 30.76224 30.88271 30.99641 31.10208 31.20948 31.31052 31.40828 31.50063 31.59438 31.67495 31.75214 31.83568 31.91292 31.98578 32.05760 32.12849 32.19667 32.26240 32.32250 32.38266 32.43484 32.48958 32.54161 32.59464 32.64234 32.69031 32.73573 32.77802 32.82219 32.86161 32.90229 32.94099 32.97828 33.01401 33.04547 33.07849 33.11167 33.14344 33.17682 33.20792 34.16219 
0.00080 0.00220 0.00402 0.00572 0.00769 0.00998 0.01246 0.01496 0.01756 0.01968 0.02195 0.02408 0.02553 0.02664 0.02792 0.02876 0.02958 0.03046 0.03119 0.03179 0.03246 0.03308 0.03388 0.03405 0.03429 0.03492 0.03526 0.03601 0.03622 0.03626 0.03653 0.03693 0.03729 0.03752 0.03788 0.03813 0.03829 0.03846 0.03862 0.03875 0.03892 0.03911 0.03922 0.03928 0.03973 0.03999 0.04028 0.04038 0.04049 0.04062 0.04058 0.04063 0.04052 0.04058 0.04044 0.04045 0.04044 0.04048 0.04076 0.04065 0.04075 0.04088 0.04105 0.04102 0.04123 0.04126 0.04138 0.04135 0.04144 0.04148 0.04147 0.04150 0.04157 0.04162 0.04176 0.04181 0.04188 0.04187 0.04188 0.04193 0.04201 0.04209 0.04212 0.04213 0.04216 0.04222 0.04229 0.04236 0.04240 0.04248 0.04251 0.04250 0.04251 0.04254 0.04256 0.04265 0.04269 0.04267 0.04271 0.04344 
# multiplicities and their stat errors of pdg -311 versus time
0.08906 0.46849 1.21792 2.36161 4.15885 6.75052 10.19328 14.20047 18.98474 24.19073 28.59490 31.89443 34.76333 37.33599 39.62656 41.67135 43.55219 45.26771 46.76875 48.10568 49.29255 50.32495 51.23276 51.97099 52.55255 53.08115 53.56135 54.01594 54.42375 54.80781 55.17422 55.50859 55.81193 56.10047 56.35042 56.60807 56.83370 57.05240 57.25526 57.43974 57.61906 57.79464 57.95141 58.09365 58.22740 58.35120 58.47031 58.58510 58.69318 58.79932 58.89703 58.98094 59.06938 59.14568 59.22656 59.30089 59.36885 59.44193 59.51443 59.57672 59.63802 59.69490 59.75026 59.80328 59.85422 59.90719 59.95641 59.99958 60.04745 60.08500 60.12432 60.16245 60.20161 60.23823 60.27656 60.31078 60.34281 60.37635 60.40609 60.43245 60.45891 60.48594 60.51234 60.53813 60.56266 60.58297 60.60844 60.63458 60.65677 60.67953 60.69958 60.72182 60.74208 60.76516 60.78328 60.80276 60.82391 60.84255 60.85786 63.27240 
0.00221 0.00500 0.00799 0.01092 0.01472 0.01874 0.02274 0.02678 0.03165 0.03553 0.03936 0.04222 0.04377 0.04582 0.04715 0.04830 0.04910 0.04992 0.05046 0.05121 0.05202 0.05259 0.05310 0.05344 0.05364 0.05400 0.05447 0.05468 0.05462 0.05492 0.05505 0.05502 0.05504 0.05530 0.05553 0.05546 0.05578 0.05586 0.05610 0.05612 0.05623 0.05653 0.05682 0.05674 0.05693 0.05717 0.05736 0.05731 0.05743 0.05741 0.05755 0.05750 0.05746 0.05763 0.05762 0.05752 0.05755 0.05750 0.05742 0.05748 0.05742 0.05735 0.05736 0.05737 0.05738 0.05744 0.05749 0.05757 0.05765 0.05775 0.05778 0.05783 0.05790 0.05784 0.05794 0.05794 0.05795 0.05805 0.05808 0.05817 0.05829 0.05828 0.05822 0.05811 0.05827 0.05818 0.05830 0.05838 0.05831 0.05832 0.05832 0.05823 0.05820 0.05818 0.05821 0.05821 0.05824 0.05829 0.05829 0.05902 
# multiplicities and their stat errors of pdg -321 versus time
0.08771 0.48672 1.25698 2.45365 4.27885 6.95573 10.50885 14.66094 19.59198 24.99911 29.50714 32.89677 35.85854 38.45547 40.76328 42.87818 44.76870 46.47333 47.99906 49.35427 50.55589 51.58229 52.49651 53.25859 53.84344 54.36484 54.85260 55.31005 55.72057 56.11729 56.47141 56.81464 57.12557 57.42156 57.68365 57.92943 58.15339 58.37078 58.57130 58.76026 58.94078 59.10682 59.26573 59.41120 59.55536 59.67760 59.79677 59.91906 60.03354 60.13125 60.23396 60.33615 60.42813 60.51615 60.59969 60.67859 60.75745 60.83120 60.90740 60.97615 61.03323 61.09531 61.15521 61.21026 61.26422 61.31375 61.36703 61.41432 61.46094 61.50807 61.55245 61.60016 61.64031 61.67766 61.72208 61.75958 61.79734 61.83068 61.86344 61.89589 61.93089 61.95807 61.98740 62.01437 62.04208 62.06677 62.09417 62.12109 62.14417 62.16979 62.19396 62.22250 62.24312 62.26490 62.28635 62.31172 62.33255 62.35151 62.37125 65.61370 
0.00214 0.00494 0.00790 0.01111 0.01505 0.01934 0.02365 0.02789 0.03233 0.03671 0.03984 0.04235 0.04426 0.04572 0.04658 0.04773 0.04872 0.04953 0.05027 0.05044 0.05102 0.05166 0.05195 0.05239 0.05228 0.05294 0.05308 0.05352 0.05367 0.05380 0.05371 0.05374 0.05409 0.05432 0.05454 0.05479 0.05477 0.05458 0.05457 0.05476 0.05476 0.05493 0.05492 0.05502 0.05515 0.05514 0.05488 0.05496 0.05506 0.05524 0.05533 0.05537 0.05540 0.05538 0.05556 0.05559 0.05580 0.05584 0.05570 0.05576 0.05561 0.05570 0.05568 0.05567 0.05573 0.05573 0.05576 0.05582 0.05586 0.05572 0.05572 0.05565 0.05570 0.05573 0.05574 0.05567 0.05577 0.05579 0.05587 0.05584 0.05577 0.05575 0.05575 0.05579 0.05580 0.05571 0.05575 0.05570 0.05567 0.05568 0.05571 0.05576 0.05580 0.05580 0.05582 0.05579 0.05577 0.05578 0.05590 0.05757 


==> anc/multiplicities/mult_vs_time_19.6_midrap.txt <==
# number of particles against time
# time array [100]
1.507 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00063 0.00292 0.00682 0.01443 0.02724 0.04859 0.08130 0.11651 0.16573 0.21219 0.25406 0.27151 0.27927 0.28859 0.29328 0.29479 0.29271 0.29396 0.29276 0.28948 0.28937 0.29089 0.28724 0.28661 0.28432 0.28229 0.28130 0.27969 0.27818 0.27521 0.27589 0.27469 0.27323 0.27167 0.27031 0.26984 0.26906 0.26875 0.26833 0.26792 0.26828 0.26792 0.26750 0.26708 0.26651 0.26630 0.26594 0.26568 0.26547 0.26562 0.26562 0.26547 0.26542 0.26495 0.26516 0.26474 0.26484 0.26479 0.26479 0.26469 0.26453 0.26448 0.26458 0.26448 0.26458 0.26448 0.26443 0.26443 0.26427 0.26417 0.26422 0.26411 0.26411 0.26422 0.26411 0.26406 0.26406 0.26406 0.26391 0.26396 0.26396 0.26391 0.26391 0.26391 0.26385 0.26385 0.26391 0.26391 0.26396 0.26396 0.26401 0.26396 0.26391 0.26385 0.26385 0.26385 0.26385 0.26380 0.26380 0.26391 
0.00018 0.00038 0.00058 0.00087 0.00117 0.00155 0.00200 0.00249 0.00287 0.00329 0.00356 0.00385 0.00381 0.00380 0.00388 0.00396 0.00391 0.00389 0.00391 0.00390 0.00386 0.00391 0.00387 0.00381 0.00380 0.00380 0.00382 0.00381 0.00382 0.00382 0.00382 0.00381 0.00380 0.00377 0.00376 0.00376 0.00375 0.00375 0.00375 0.00374 0.00375 0.00375 0.00376 0.00376 0.00376 0.00375 0.00375 0.00374 0.00375 0.00375 0.00374 0.00374 0.00374 0.00374 0.00375 0.00375 0.00375 0.00375 0.00375 0.00374 0.00374 0.00373 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00375 0.00375 0.00375 0.00375 0.00374 0.00374 0.00374 0.00374 0.00375 0.00374 0.00374 0.00375 0.00375 0.00375 0.00375 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 0.00374 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00000 0.00000 0.00000 0.00016 0.00016 0.00036 0.00047 0.00099 0.00120 0.00130 0.00177 0.00182 0.00250 0.00234 0.00245 0.00292 0.00281 0.00234 0.00219 0.00245 0.00234 0.00224 0.00214 0.00219 0.00229 0.00219 0.00208 0.00214 0.00208 0.00203 0.00198 0.00203 0.00198 0.00198 0.00193 0.00193 0.00193 0.00187 0.00187 0.00182 0.00182 0.00182 0.00182 0.00182 0.00177 0.00177 0.00177 0.00177 0.00177 0.00182 0.00182 0.00182 0.00182 0.00182 0.00177 0.00177 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 
0.00000 0.00000 0.00000 0.00009 0.00009 0.00014 0.00017 0.00024 0.00025 0.00026 0.00030 0.00031 0.00036 0.00035 0.00035 0.00038 0.00038 0.00035 0.00033 0.00035 0.00035 0.00034 0.00033 0.00033 0.00034 0.00033 0.00033 0.00033 0.00033 0.00032 0.00032 0.00032 0.00032 0.00032 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00031 0.00030 0.00030 0.00030 0.00030 0.00030 0.00031 0.00031 0.00031 0.00031 0.00031 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00000 0.00000 0.00005 0.00010 0.00016 0.00036 0.00068 0.00089 0.00109 0.00130 0.00177 0.00224 0.00260 0.00292 0.00281 0.00266 0.00245 0.00240 0.00250 0.00255 0.00240 0.00229 0.00208 0.00214 0.00208 0.00214 0.00198 0.00193 0.00182 0.00177 0.00172 0.00172 0.00172 0.00167 0.00172 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00167 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 0.00172 
0.00000 0.00000 0.00005 0.00007 0.00009 0.00014 0.00019 0.00023 0.00024 0.00026 0.00030 0.00034 0.00036 0.00038 0.00038 0.00037 0.00036 0.00036 0.00036 0.00036 0.00035 0.00034 0.00033 0.00033 0.00033 0.00033 0.00032 0.00031 0.00031 0.00030 0.00030 0.00030 0.00030 0.00029 0.00030 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00029 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 0.00030 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00000 0.00000 0.00005 0.00005 0.00005 0.00016 0.00010 0.00042 0.00026 0.00052 0.00068 0.00047 0.00052 0.00042 0.00047 0.00047 0.00047 0.00052 0.00042 0.00068 0.00073 0.00068 0.00063 0.00063 0.00057 0.00057 0.00057 0.00057 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 0.00052 
0.00000 0.00000 0.00005 0.00005 0.00005 0.00009 0.00007 0.00015 0.00012 0.00016 0.00019 0.00016 0.00016 0.00015 0.00016 0.00016 0.00016 0.00016 0.00015 0.00020 0.00019 0.00019 0.00018 0.00018 0.00017 0.00017 0.00017 0.00017 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 0.00016 
# multiplicities and their stat errors of pdg 2212 versus time
0.03839 0.20448 0.51583 1.02604 1.87052 3.08641 4.71812 6.74781 9.06151 11.57490 13.42464 14.48365 15.31755 15.98042 16.59073 17.17563 17.72802 18.23115 18.68870 19.10396 19.47651 19.82396 20.15401 20.43526 20.69406 20.93115 21.13927 21.31755 21.47828 21.63167 21.76016 21.87359 21.97177 22.06047 22.13266 22.19870 22.25661 22.30807 22.34688 22.38464 22.41979 22.44974 22.47625 22.49917 22.52271 22.54172 22.55724 22.57245 22.58510 22.59453 22.60375 22.61302 22.62021 22.62562 22.62932 22.63484 22.64062 22.64599 22.64891 22.65479 22.65802 22.66047 22.66396 22.66687 22.66724 22.66792 22.66995 22.67141 22.67359 22.67484 22.67677 22.67823 22.67990 22.67984 22.68094 22.68135 22.68177 22.68172 22.68333 22.68313 22.68318 22.68448 22.68344 22.68339 22.68401 22.68469 22.68536 22.68500 22.68484 22.68510 22.68536 22.68474 22.68505 22.68490 22.68490 22.68437 22.68490 22.68448 22.68453 22.70010 
0.00143 0.00320 0.00514 0.00725 0.00982 0.01238 0.01556 0.01918 0.02243 0.02541 0.02670 0.02741 0.02859 0.02966 0.03027 0.03099 0.03136 0.03168 0.03200 0.03245 0.03260 0.03290 0.03308 0.03316 0.03331 0.03353 0.03347 0.03415 0.03439 0.03441 0.03448 0.03436 0.03445 0.03464 0.03463 0.03477 0.03480 0.03473 0.03475 0.03475 0.03480 0.03478 0.03483 0.03487 0.03494 0.03493 0.03500 0.03502 0.03498 0.03498 0.03496 0.03505 0.03503 0.03508 0.03506 0.03504 0.03503 0.03505 0.03506 0.03504 0.03499 0.03497 0.03499 0.03501 0.03497 0.03499 0.03497 0.03496 0.03496 0.03498 0.03499 0.03497 0.03498 0.03500 0.03502 0.03504 0.03503 0.03501 0.03502 0.03502 0.03501 0.03502 0.03503 0.03503 0.03505 0.03504 0.03503 0.03503 0.03503 0.03505 0.03505 0.03502 0.03503 0.03505 0.03506 0.03506 0.03507 0.03506 0.03506 0.03511 
# multiplicities and their stat errors of pdg 2112 versus time
0.03563 0.20536 0.52906 1.05099 1.92964 3.19375 4.87682 6.94214 9.29688 11.84005 13.73583 14.87161 15.69677 16.41302 17.04219 17.62573 18.19760 18.69792 19.20896 19.63427 20.05391 20.41823 20.75141 21.03937 21.29427 21.54328 21.74578 21.93516 22.11073 22.25786 22.38286 22.50198 22.60068 22.68750 22.76396 22.82995 22.88573 22.93667 22.98719 23.02406 23.05708 23.08521 23.10766 23.13620 23.15990 23.17531 23.19370 23.20630 23.21901 23.23172 23.24125 23.25047 23.26073 23.26813 23.27370 23.27828 23.28219 23.28786 23.28943 23.29234 23.29625 23.29839 23.29958 23.30016 23.30286 23.30484 23.30781 23.30885 23.31078 23.31302 23.31427 23.31526 23.31568 23.31615 23.31703 23.31625 23.31672 23.31734 23.31786 23.31823 23.31802 23.31797 23.31724 23.31927 23.31948 23.31891 23.31865 23.31896 23.31906 23.31906 23.31875 23.31911 23.31870 23.31813 23.31771 23.31786 23.31813 23.31807 23.31786 23.33161 
0.00140 0.00337 0.00546 0.00730 0.00990 0.01259 0.01607 0.01869 0.02240 0.02524 0.02570 0.02771 0.02868 0.02900 0.02937 0.03008 0.03093 0.03145 0.03203 0.03240 0.03254 0.03282 0.03307 0.03319 0.03335 0.03368 0.03407 0.03401 0.03435 0.03454 0.03457 0.03441 0.03459 0.03480 0.03480 0.03478 0.03484 0.03484 0.03490 0.03500 0.03504 0.03501 0.03514 0.03521 0.03522 0.03520 0.03518 0.03515 0.03518 0.03517 0.03518 0.03521 0.03518 0.03519 0.03519 0.03517 0.03517 0.03520 0.03524 0.03526 0.03525 0.03524 0.03528 0.03523 0.03525 0.03524 0.03523 0.03521 0.03524 0.03521 0.03524 0.03523 0.03526 0.03523 0.03524 0.03523 0.03524 0.03523 0.03522 0.03523 0.03520 0.03523 0.03523 0.03521 0.03521 0.03520 0.03521 0.03522 0.03521 0.03523 0.03524 0.03524 0.03524 0.03523 0.03522 0.03519 0.03520 0.03520 0.03521 0.03520 
# multiplicities and their stat errors of pdg -211 versus time
0.26797 1.30943 3.19630 6.13797 10.86302 17.36469 25.74292 35.82729 47.07385 59.13589 68.30906 74.83891 80.37458 85.33776 89.89693 94.15120 98.03068 101.54109 104.67401 107.53250 110.07656 112.30964 114.33943 116.12750 117.66693 119.08750 120.35005 121.48891 122.50406 123.39437 124.21990 124.96849 125.65177 126.27208 126.83042 127.33609 127.80443 128.22792 128.63276 128.99719 129.34016 129.64604 129.94865 130.22297 130.47677 130.72005 130.95495 131.17552 131.37661 131.56766 131.74557 131.91422 132.07969 132.22729 132.37854 132.52464 132.66036 132.79406 132.92349 133.04740 133.16771 133.27891 133.38365 133.48745 133.59141 133.68719 133.77594 133.86693 133.95745 134.03969 134.12526 134.20724 134.28672 134.36323 134.43969 134.51255 134.58323 134.65281 134.72344 134.79349 134.85786 134.92406 134.98807 135.05120 135.11130 135.17214 135.22938 135.28417 135.33667 135.39130 135.44391 135.49307 135.54281 135.59193 135.63990 135.68448 135.73276 135.77500 135.82083 139.75687 
0.00377 0.00839 0.01332 0.01808 0.02359 0.03033 0.03696 0.04286 0.04898 0.05529 0.06009 0.06178 0.06459 0.06592 0.06835 0.06978 0.07133 0.07213 0.07312 0.07426 0.07515 0.07568 0.07654 0.07700 0.07730 0.07776 0.07877 0.07914 0.07943 0.07966 0.07990 0.08007 0.08037 0.08059 0.08072 0.08067 0.08076 0.08112 0.08137 0.08180 0.08165 0.08192 0.08195 0.08195 0.08195 0.08184 0.08180 0.08182 0.08200 0.08216 0.08215 0.08219 0.08228 0.08222 0.08224 0.08217 0.08214 0.08216 0.08218 0.08220 0.08212 0.08218 0.08229 0.08225 0.08225 0.08225 0.08217 0.08210 0.08210 0.08216 0.08218 0.08228 0.08236 0.08243 0.08248 0.08252 0.08251 0.08242 0.08252 0.08262 0.08264 0.08262 0.08269 0.08268 0.08267 0.08270 0.08277 0.08273 0.08274 0.08277 0.08274 0.08276 0.08280 0.08277 0.08281 0.08283 0.08280 0.08280 0.08280 0.08403 
# multiplicities and their stat errors of pdg 111 versus time
0.25932 1.27734 3.12755 6.00958 10.64380 16.98979 25.23484 35.12094 46.16943 57.92401 67.01281 73.44844 78.86656 83.83484 88.33646 92.52031 96.37755 99.90635 103.01448 105.82917 108.37812 110.64469 112.67380 114.47089 116.05219 117.50307 118.78714 119.93000 120.94698 121.86693 122.70630 123.46734 124.14766 124.77234 125.35161 125.86943 126.34531 126.77922 127.18224 127.56000 127.91219 128.23865 128.54630 128.82688 129.09599 129.34437 129.57708 129.79812 130.01354 130.21589 130.41130 130.59495 130.77292 130.94130 131.09891 131.24979 131.39719 131.54276 131.68479 131.81568 131.94266 132.06250 132.18385 132.29755 132.41083 132.51969 132.62490 132.73266 132.83443 132.92755 133.01807 133.10979 133.19943 133.28802 133.37359 133.45823 133.53719 133.61510 133.69109 133.76828 133.84016 133.91224 133.98083 134.05141 134.11656 134.18609 134.25109 134.31411 134.37557 134.43630 134.49302 134.55203 134.60651 134.66474 134.72005 134.77385 134.82786 134.88359 134.93411 138.77568 
0.00371 0.00796 0.01270 0.01846 0.02396 0.02907 0.03570 0.04257 0.04898 0.05552 0.05891 0.06170 0.06453 0.06520 0.06682 0.06758 0.06896 0.07051 0.07191 0.07408 0.07531 0.07713 0.07779 0.07816 0.07886 0.07913 0.07940 0.07999 0.08040 0.08077 0.08120 0.08158 0.08210 0.08237 0.08262 0.08274 0.08262 0.08251 0.08265 0.08290 0.08309 0.08305 0.08325 0.08339 0.08370 0.08379 0.08381 0.08384 0.08398 0.08405 0.08422 0.08430 0.08439 0.08451 0.08446 0.08430 0.08438 0.08450 0.08457 0.08459 0.08460 0.08455 0.08461 0.08466 0.08473 0.08479 0.08480 0.08496 0.08499 0.08494 0.08498 0.08501 0.08518 0.08520 0.08524 0.08533 0.08541 0.08552 0.08552 0.08554 0.08553 0.08559 0.08557 0.08572 0.08573 0.08578 0.08584 0.08590 0.08586 0.08591 0.08590 0.08586 0.08590 0.08591 0.08593 0.08603 0.08612 0.08613 0.08611 0.08769 
# multiplicities and their stat errors of pdg 3122 versus time
0.01057 0.05557 0.13526 0.27563 0.51172 0.84911 1.27672 1.80740 2.42792 3.08859 3.54823 3.79547 3.98479 4.16547 4.33948 4.51417 4.68521 4.86521 5.04240 5.19583 5.36089 5.51344 5.66443 5.81729 5.95375 6.08635 6.21094 6.32693 6.44151 6.55146 6.65427 6.75000 6.83917 6.92562 6.99760 7.06854 7.13260 7.19380 7.24599 7.29719 7.34484 7.38677 7.43000 7.46693 7.49901 7.52828 7.55661 7.58490 7.61036 7.63208 7.65250 7.67141 7.68995 7.70531 7.72109 7.73630 7.74792 7.76057 7.77182 7.78281 7.79208 7.80130 7.80969 7.81641 7.82359 7.83047 7.83604 7.84260 7.84745 7.85177 7.85531 7.86021 7.86370 7.86672 7.86953 7.87260 7.87573 7.87776 7.88000 7.88224 7.88396 7.88615 7.88818 7.89005 7.89214 7.89422 7.89531 7.89693 7.89813 7.89958 7.90036 7.90177 7.90250 7.90339 7.90448 7.90552 7.90661 7.90750 7.90813 7.92010 
0.00074 0.00168 0.00262 0.00373 0.00504 0.00662 0.00820 0.00957 0.01119 0.01248 0.01342 0.01417 0.01462 0.01484 0.01500 0.01532 0.01589 0.01641 0.01645 0.01666 0.01706 0.01725 0.01758 0.01762 0.01786 0.01809 0.01809 0.01816 0.01826 0.01831 0.01843 0.01868 0.01872 0.01889 0.01904 0.01909 0.01919 0.01931 0.01945 0.01958 0.01958 0.01973 0.01981 0.01986 0.01992 0.01998 0.02002 0.02000 0.02004 0.02009 0.02008 0.02008 0.02012 0.02013 0.02015 0.02016 0.02014 0.02018 0.02020 0.02025 0.02027 0.02028 0.02030 0.02029 0.02034 0.02035 0.02037 0.02035 0.02038 0.02039 0.02040 0.02042 0.02043 0.02044 0.02044 0.02045 0.02045 0.02045 0.02045 0.02045 0.02045 0.02045 0.02045 0.02046 0.02046 0.02046 0.02047 0.02047 0.02047 0.02048 0.02048 0.02050 0.02050 0.02049 0.02050 0.02050 0.02049 0.02049 0.02049 0.02051 
# multiplicities and their stat errors of pdg -311 versus time
0.06193 0.26797 0.60953 1.16776 2.07448 3.30323 4.88219 6.75615 8.85323 11.04130 12.52578 13.31151 13.90219 14.41109 14.86536 15.26432 15.65401 16.00589 16.32068 16.60229 16.85344 17.06995 17.27906 17.45062 17.59828 17.73156 17.84542 17.95177 18.04198 18.11781 18.18917 18.24682 18.29734 18.34151 18.37865 18.41271 18.44297 18.46943 18.49219 18.51141 18.52802 18.54464 18.55698 18.57281 18.58443 18.59516 18.60276 18.61167 18.62203 18.62714 18.63323 18.63943 18.64526 18.65021 18.65578 18.65969 18.66510 18.67047 18.67667 18.68042 18.68484 18.68880 18.69354 18.69818 18.70151 18.70625 18.70880 18.71266 18.71786 18.72234 18.72411 18.72984 18.73490 18.73844 18.74266 18.74490 18.74740 18.75036 18.75328 18.75682 18.75880 18.76286 18.76750 18.77203 18.77604 18.77953 18.78323 18.78651 18.79026 18.79448 18.79729 18.79974 18.80484 18.80781 18.80911 18.81104 18.81542 18.81870 18.82307 19.26542 
0.00181 0.00367 0.00561 0.00785 0.01054 0.01316 0.01614 0.01895 0.02173 0.02438 0.02555 0.02666 0.02724 0.02784 0.02799 0.02863 0.02898 0.02911 0.02914 0.02937 0.02956 0.02964 0.02984 0.03015 0.03011 0.03049 0.03060 0.03063 0.03067 0.03082 0.03080 0.03084 0.03096 0.03095 0.03101 0.03099 0.03107 0.03103 0.03098 0.03113 0.03121 0.03127 0.03126 0.03123 0.03125 0.03132 0.03135 0.03136 0.03132 0.03130 0.03139 0.03136 0.03133 0.03135 0.03138 0.03136 0.03137 0.03139 0.03142 0.03148 0.03149 0.03150 0.03153 0.03155 0.03155 0.03157 0.03154 0.03151 0.03154 0.03158 0.03156 0.03153 0.03154 0.03151 0.03157 0.03156 0.03159 0.03161 0.03155 0.03158 0.03161 0.03160 0.03160 0.03159 0.03162 0.03163 0.03166 0.03168 0.03168 0.03171 0.03172 0.03171 0.03170 0.03174 0.03174 0.03170 0.03171 0.03170 0.03170 0.03200 
# multiplicities and their stat errors of pdg -321 versus time
0.06021 0.28297 0.63411 1.21646 2.13172 3.39500 5.02797 6.96536 9.11161 11.41891 12.91286 13.69036 14.27714 14.76464 15.19635 15.60323 15.97969 16.31781 16.62823 16.90953 17.15823 17.37229 17.56531 17.75297 17.90281 18.02865 18.15135 18.25078 18.33630 18.41594 18.48255 18.54141 18.59432 18.64297 18.67958 18.71260 18.73995 18.76755 18.78969 18.80844 18.82792 18.84635 18.86521 18.87964 18.89406 18.90391 18.91260 18.92344 18.93594 18.94786 18.95531 18.96276 18.97266 18.98099 18.98526 18.98734 18.99510 19.00203 19.01031 19.01870 19.02229 19.02833 19.03589 19.04266 19.04688 19.05130 19.05714 19.06375 19.06859 19.07641 19.08250 19.08755 19.09172 19.09750 19.10562 19.11172 19.11604 19.11964 19.12354 19.12995 19.13583 19.14109 19.14661 19.15083 19.15578 19.15917 19.16349 19.16865 19.17177 19.17724 19.18031 19.18734 19.19151 19.19562 19.19896 19.20302 19.20833 19.21161 19.21719 19.85839 
0.00178 0.00381 0.00571 0.00776 0.01059 0.01356 0.01652 0.01975 0.02233 0.02425 0.02596 0.02686 0.02758 0.02840 0.02885 0.02907 0.02918 0.02939 0.02968 0.02975 0.03000 0.03006 0.03025 0.03054 0.03076 0.03082 0.03087 0.03100 0.03116 0.03145 0.03144 0.03149 0.03145 0.03150 0.03155 0.03158 0.03154 0.03156 0.03154 0.03147 0.03153 0.03160 0.03156 0.03163 0.03163 0.03162 0.03162 0.03167 0.03165 0.03169 0.03167 0.03168 0.03170 0.03167 0.03164 0.03164 0.03168 0.03169 0.03168 0.03169 0.03170 0.03169 0.03172 0.03173 0.03177 0.03179 0.03179 0.03180 0.03179 0.03177 0.03184 0.03178 0.03182 0.03185 0.03186 0.03184 0.03183 0.03187 0.03190 0.03193 0.03187 0.03189 0.03186 0.03187 0.03189 0.03189 0.03187 0.03186 0.03187 0.03188 0.03191 0.03192 0.03192 0.03194 0.03195 0.03195 0.03196 0.03197 0.03197 0.03248 


==> anc/multiplicities/mult_vs_time_7.7_4pi.txt <==
# number of particles against time
# time array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00996 0.04740 0.20727 2.99130 3.39497 3.83019 4.37117 5.06143 5.88579 6.65514 7.20254 7.54966 7.69288 7.71047 7.68584 7.65308 7.61472 7.57306 7.52604 7.48171 7.42732 7.37839 7.33494 7.28911 7.23842 7.19384 7.15278 7.11597 7.08070 7.05444 7.02511 6.99605 6.97215 6.94989 6.92566 6.90730 6.88926 6.87552 6.85907 6.84647 6.83348 6.82138 6.81036 6.80347 6.79452 6.78797 6.78020 6.77565 6.77182 6.76586 6.76184 6.75897 6.75603 6.75213 6.75089 6.74896 6.74626 6.74400 6.74262 6.74138 6.73990 6.73728 6.73603 6.73484 6.73283 6.73205 6.72984 6.72883 6.72853 6.72808 6.72750 6.72642 6.72526 6.72501 6.72455 6.72365 6.72357 6.72269 6.72302 6.72277 6.72257 6.72224 6.72239 6.72201 6.72161 6.72146 6.72103 6.72108 6.72028 6.72073 6.72121 6.72103 6.72121 6.72138 6.72118 6.72156 6.72148 6.72151 
0.00049 0.00110 0.00229 0.00872 0.00933 0.00981 0.01069 0.01158 0.01259 0.01328 0.01363 0.01411 0.01404 0.01414 0.01431 0.01418 0.01413 0.01399 0.01406 0.01396 0.01389 0.01392 0.01372 0.01371 0.01363 0.01363 0.01365 0.01360 0.01353 0.01355 0.01350 0.01347 0.01341 0.01342 0.01341 0.01342 0.01332 0.01335 0.01333 0.01330 0.01329 0.01324 0.01324 0.01322 0.01321 0.01322 0.01318 0.01314 0.01313 0.01311 0.01310 0.01312 0.01312 0.01313 0.01313 0.01310 0.01310 0.01310 0.01309 0.01308 0.01310 0.01308 0.01308 0.01306 0.01308 0.01308 0.01308 0.01307 0.01308 0.01307 0.01308 0.01307 0.01307 0.01308 0.01308 0.01308 0.01308 0.01307 0.01308 0.01307 0.01306 0.01306 0.01306 0.01306 0.01306 0.01306 0.01306 0.01307 0.01307 0.01306 0.01307 0.01307 0.01307 0.01307 0.01307 0.01308 0.01307 0.01308 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00005 0.00045 0.00579 1.27434 1.27353 1.16053 1.01429 0.88252 0.77006 0.69140 0.62435 0.57504 0.53195 0.49404 0.46458 0.43977 0.41625 0.39688 0.38040 0.36649 0.35384 0.34571 0.33497 0.32717 0.32025 0.31386 0.30825 0.30337 0.30166 0.29723 0.29434 0.29250 0.28901 0.28669 0.28410 0.28169 0.28103 0.27904 0.27774 0.27703 0.27555 0.27442 0.27389 0.27331 0.27374 0.27366 0.27306 0.27270 0.27235 0.27258 0.27215 0.27205 0.27162 0.27145 0.27119 0.27074 0.27059 0.27077 0.27052 0.27039 0.27049 0.27064 0.27069 0.27082 0.27087 0.27094 0.27082 0.27074 0.27084 0.27107 0.27132 0.27162 0.27157 0.27165 0.27182 0.27195 0.27197 0.27200 0.27218 0.27210 0.27215 0.27225 0.27218 0.27220 0.27218 0.27230 0.27228 0.27225 0.27233 0.27215 0.27230 0.27223 0.27220 0.27215 0.27210 0.27215 0.27230 0.27235 
0.00004 0.00011 0.00039 0.00569 0.00565 0.00542 0.00508 0.00475 0.00443 0.00418 0.00398 0.00383 0.00369 0.00350 0.00343 0.00331 0.00322 0.00314 0.00306 0.00302 0.00297 0.00292 0.00289 0.00288 0.00282 0.00281 0.00277 0.00275 0.00273 0.00271 0.00270 0.00272 0.00270 0.00270 0.00268 0.00268 0.00267 0.00265 0.00265 0.00264 0.00263 0.00262 0.00262 0.00262 0.00261 0.00261 0.00261 0.00260 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00260 0.00260 0.00260 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00262 0.00262 0.00262 0.00262 0.00262 0.00261 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00261 0.00261 0.00261 0.00261 0.00261 0.00262 0.00262 0.00262 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00015 0.00063 0.00556 2.28508 2.15620 1.91019 1.63346 1.35270 1.11203 0.93057 0.79499 0.69356 0.61419 0.55565 0.50707 0.47099 0.44038 0.41389 0.39255 0.37411 0.36206 0.35275 0.34347 0.33218 0.32317 0.31613 0.31004 0.30518 0.30141 0.29681 0.29416 0.29067 0.28840 0.28596 0.28299 0.28091 0.27831 0.27733 0.27645 0.27525 0.27421 0.27333 0.27233 0.27203 0.27195 0.27112 0.27026 0.27019 0.27001 0.26956 0.26901 0.26886 0.26835 0.26840 0.26843 0.26830 0.26813 0.26813 0.26775 0.26767 0.26762 0.26777 0.26767 0.26757 0.26752 0.26735 0.26727 0.26727 0.26730 0.26732 0.26735 0.26735 0.26745 0.26719 0.26712 0.26699 0.26709 0.26692 0.26702 0.26704 0.26707 0.26707 0.26707 0.26709 0.26725 0.26725 0.26730 0.26732 0.26737 0.26745 0.26747 0.26750 0.26757 0.26760 0.26757 0.26767 0.26770 0.26772 
0.00006 0.00013 0.00037 0.00762 0.00737 0.00695 0.00652 0.00588 0.00529 0.00486 0.00451 0.00422 0.00398 0.00374 0.00359 0.00349 0.00340 0.00330 0.00317 0.00310 0.00311 0.00307 0.00304 0.00297 0.00292 0.00285 0.00282 0.00281 0.00279 0.00275 0.00274 0.00273 0.00269 0.00268 0.00268 0.00268 0.00265 0.00264 0.00265 0.00264 0.00264 0.00264 0.00264 0.00263 0.00264 0.00262 0.00262 0.00262 0.00262 0.00263 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00262 0.00261 0.00262 0.00262 0.00262 0.00262 0.00262 0.00261 0.00261 0.00261 0.00261 0.00260 0.00260 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00260 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00261 0.00260 0.00260 0.00260 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00003 0.00010 0.00058 0.00307 0.00478 0.00709 0.00961 0.01414 0.01774 0.02229 0.02586 0.02684 0.02951 0.02878 0.02845 0.02795 0.02684 0.02722 0.02704 0.02599 0.02594 0.02626 0.02594 0.02624 0.02601 0.02569 0.02516 0.02533 0.02521 0.02475 0.02486 0.02458 0.02397 0.02387 0.02375 0.02370 0.02355 0.02330 0.02332 0.02340 0.02335 0.02317 0.02325 0.02307 0.02299 0.02312 0.02294 0.02294 0.02284 0.02292 0.02287 0.02272 0.02272 0.02272 0.02267 0.02272 0.02272 0.02274 0.02274 0.02269 0.02272 0.02277 0.02279 0.02274 0.02272 0.02274 0.02274 0.02279 0.02277 0.02279 0.02279 0.02277 0.02274 0.02274 0.02277 0.02277 0.02282 0.02282 0.02284 0.02287 0.02289 0.02287 0.02284 0.02289 0.02289 0.02289 0.02287 0.02289 0.02294 0.02294 0.02294 0.02294 0.02294 0.02294 0.02294 0.02294 0.02294 0.02294 
0.00003 0.00005 0.00012 0.00028 0.00035 0.00042 0.00049 0.00059 0.00067 0.00075 0.00082 0.00082 0.00086 0.00084 0.00085 0.00084 0.00083 0.00085 0.00083 0.00082 0.00082 0.00081 0.00081 0.00082 0.00082 0.00081 0.00080 0.00080 0.00080 0.00080 0.00080 0.00080 0.00079 0.00079 0.00079 0.00079 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00077 0.00077 0.00078 0.00078 0.00078 0.00077 0.00077 0.00077 0.00077 0.00078 0.00078 0.00078 0.00078 0.00077 0.00077 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00077 0.00077 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 0.00078 
# multiplicities and their stat errors of pdg 2212 versus time
0.30697 1.22974 3.75180 9.74141 15.41185 22.83904 32.27819 43.54138 56.30335 67.25369 75.37049 81.39213 85.35381 88.09260 90.71711 93.17406 95.49580 97.64946 99.67313 101.53067 103.30478 104.91112 106.39658 107.78521 109.04787 110.22531 111.30211 112.27497 113.16440 113.95713 114.69036 115.35786 115.96096 116.51265 117.01784 117.46123 117.88307 118.25794 118.60312 118.90881 119.19399 119.44981 119.66231 119.86483 120.05328 120.23278 120.39509 120.53834 120.66780 120.78805 120.89882 121.00033 121.09072 121.17550 121.24752 121.31514 121.37597 121.43011 121.48370 121.52870 121.57364 121.61693 121.65663 121.68911 121.72083 121.74883 121.77597 121.80065 121.82309 121.84699 121.86254 121.88486 121.90247 121.91784 121.93318 121.94828 121.96123 121.97429 121.98506 121.99270 122.00136 122.00896 122.01660 122.02551 122.03270 122.03965 122.04621 122.05321 122.05925 122.06392 122.06865 122.07326 122.07796 122.08239 122.08636 122.08933 122.09223 122.23097 
0.00279 0.00566 0.00977 0.01603 0.02068 0.02498 0.02927 0.03342 0.03796 0.04130 0.04392 0.04526 0.04608 0.04651 0.04780 0.04813 0.04901 0.04996 0.05034 0.05063 0.05106 0.05139 0.05224 0.05245 0.05277 0.05303 0.05315 0.05357 0.05388 0.05399 0.05426 0.05448 0.05484 0.05490 0.05518 0.05523 0.05546 0.05547 0.05541 0.05544 0.05564 0.05576 0.05581 0.05577 0.05579 0.05590 0.05602 0.05600 0.05605 0.05602 0.05607 0.05611 0.05607 0.05610 0.05610 0.05613 0.05614 0.05614 0.05618 0.05625 0.05623 0.05621 0.05629 0.05630 0.05635 0.05634 0.05634 0.05634 0.05637 0.05636 0.05640 0.05641 0.05640 0.05648 0.05651 0.05651 0.05647 0.05649 0.05649 0.05649 0.05650 0.05648 0.05652 0.05651 0.05653 0.05655 0.05654 0.05655 0.05654 0.05655 0.05656 0.05657 0.05656 0.05654 0.05654 0.05654 0.05652 0.05654 
# multiplicities and their stat errors of pdg 2112 versus time
0.31532 1.29600 4.01834 9.80813 15.78971 23.67001 33.72501 45.69255 59.35316 71.18307 80.03731 86.51530 90.85208 93.79957 96.59494 99.21057 101.66762 104.00284 106.17982 108.21404 110.09416 111.83006 113.46863 114.95781 116.35145 117.59366 118.73326 119.79288 120.76013 121.61718 122.40224 123.13537 123.78591 124.37416 124.92601 125.40533 125.84797 126.25834 126.62697 126.95356 127.25434 127.53296 127.77464 127.99525 128.19686 128.38312 128.55036 128.70199 128.84141 128.96581 129.08717 129.19494 129.29029 129.37907 129.46106 129.53147 129.60045 129.66005 129.71494 129.76881 129.81663 129.86151 129.90146 129.93852 129.97321 130.00518 130.03351 130.06086 130.08199 130.10264 130.12491 130.14795 130.16674 130.18332 130.19706 130.21107 130.22403 130.23706 130.24752 130.25814 130.26901 130.27894 130.28775 130.29605 130.30337 130.31165 130.31842 130.32425 130.33157 130.33713 130.34126 130.34737 130.35052 130.35507 130.35980 130.36322 130.36755 130.51497 
0.00282 0.00572 0.01013 0.01628 0.02069 0.02512 0.02949 0.03390 0.03850 0.04222 0.04455 0.04665 0.04773 0.04879 0.05053 0.05046 0.05137 0.05184 0.05204 0.05219 0.05262 0.05310 0.05321 0.05382 0.05422 0.05450 0.05484 0.05509 0.05518 0.05519 0.05544 0.05567 0.05575 0.05576 0.05589 0.05595 0.05602 0.05613 0.05634 0.05632 0.05653 0.05675 0.05689 0.05702 0.05702 0.05705 0.05712 0.05726 0.05722 0.05726 0.05731 0.05737 0.05731 0.05740 0.05734 0.05732 0.05734 0.05739 0.05739 0.05740 0.05737 0.05741 0.05744 0.05745 0.05746 0.05748 0.05751 0.05748 0.05751 0.05749 0.05749 0.05749 0.05749 0.05750 0.05751 0.05753 0.05752 0.05751 0.05749 0.05748 0.05750 0.05748 0.05749 0.05752 0.05749 0.05749 0.05749 0.05748 0.05748 0.05750 0.05750 0.05751 0.05749 0.05747 0.05747 0.05745 0.05747 0.05747 
# multiplicities and their stat errors of pdg -211 versus time
1.12410 3.86050 8.79721 15.45235 25.61348 40.34584 58.46564 79.42936 102.85648 121.85955 135.92886 147.09731 155.45862 162.01114 168.26717 174.21703 179.69429 184.74636 189.37376 193.60390 197.48546 200.96674 204.13655 207.00252 209.61338 211.96926 214.11952 216.07464 217.86692 219.47678 220.94664 222.29369 223.51613 224.64050 225.67089 226.60792 227.47406 228.28008 229.02015 229.70576 230.34078 230.93698 231.48015 231.99600 232.47693 232.92790 233.34765 233.74488 234.11054 234.45718 234.78853 235.09381 235.38626 235.66247 235.92166 236.16488 236.39997 236.62219 236.83766 237.04008 237.23411 237.42428 237.59992 237.76737 237.93102 238.08815 238.23962 238.38777 238.52267 238.65748 238.78719 238.91995 239.04060 239.16040 239.27401 239.38903 239.49713 239.60528 239.71054 239.80795 239.90478 239.99809 240.08830 240.17615 240.26141 240.34717 240.43132 240.51026 240.58883 240.66533 240.74151 240.81358 240.88214 240.95628 241.02538 241.09223 241.15799 246.61429 
0.00537 0.00986 0.01474 0.01928 0.02474 0.03178 0.03778 0.04363 0.05030 0.05496 0.05815 0.06067 0.06292 0.06454 0.06595 0.06664 0.06787 0.06851 0.06956 0.07050 0.07130 0.07157 0.07226 0.07296 0.07402 0.07431 0.07459 0.07503 0.07531 0.07543 0.07594 0.07610 0.07659 0.07669 0.07700 0.07738 0.07742 0.07758 0.07775 0.07788 0.07799 0.07816 0.07825 0.07827 0.07835 0.07848 0.07858 0.07868 0.07875 0.07887 0.07895 0.07902 0.07908 0.07925 0.07932 0.07946 0.07953 0.07963 0.07966 0.07965 0.07968 0.07972 0.07969 0.07970 0.07971 0.07974 0.07983 0.07990 0.07990 0.07996 0.07997 0.08001 0.08003 0.08007 0.08010 0.08014 0.08016 0.08017 0.08018 0.08021 0.08025 0.08026 0.08025 0.08029 0.08034 0.08035 0.08035 0.08038 0.08038 0.08042 0.08041 0.08043 0.08045 0.08048 0.08050 0.08051 0.08050 0.08122 
# multiplicities and their stat errors of pdg 111 versus time
1.07374 3.66601 8.32657 14.54435 24.15394 38.16458 55.33995 75.10926 97.17909 115.18863 128.58556 139.23371 147.31421 153.69474 159.83348 165.56355 170.86933 175.76936 180.25738 184.35014 188.07716 191.43278 194.50878 197.28013 199.79774 202.08445 204.15696 206.03708 207.75980 209.31678 210.73686 212.04335 213.23771 214.33255 215.34518 216.26886 217.11980 217.90564 218.64375 219.32282 219.95286 220.53655 221.07834 221.58355 222.05806 222.51374 222.93675 223.33067 223.70347 224.04986 224.37681 224.69303 224.98813 225.27109 225.53391 225.78327 226.03182 226.26075 226.48018 226.69054 226.89540 227.09243 227.28216 227.46262 227.63381 227.80496 227.96574 228.12420 228.27431 228.41743 228.55537 228.69009 228.81925 228.94858 229.07429 229.19967 229.31985 229.43527 229.54518 229.65135 229.75816 229.85884 229.96030 230.05693 230.15411 230.24843 230.33877 230.42855 230.51595 230.59972 230.68453 230.76392 230.84166 230.92450 231.00282 231.07718 231.15127 236.58325 
0.00534 0.00977 0.01447 0.01936 0.02547 0.03133 0.03785 0.04397 0.05062 0.05526 0.05786 0.05951 0.06105 0.06382 0.06499 0.06612 0.06686 0.06891 0.06958 0.07063 0.07105 0.07143 0.07208 0.07314 0.07348 0.07401 0.07487 0.07523 0.07550 0.07618 0.07613 0.07652 0.07666 0.07681 0.07706 0.07702 0.07721 0.07719 0.07727 0.07744 0.07761 0.07771 0.07778 0.07788 0.07796 0.07799 0.07801 0.07810 0.07810 0.07814 0.07823 0.07830 0.07830 0.07846 0.07850 0.07856 0.07863 0.07871 0.07866 0.07874 0.07886 0.07893 0.07891 0.07891 0.07897 0.07899 0.07901 0.07906 0.07910 0.07915 0.07919 0.07924 0.07929 0.07937 0.07938 0.07941 0.07946 0.07949 0.07954 0.07952 0.07963 0.07961 0.07964 0.07966 0.07970 0.07971 0.07972 0.07975 0.07980 0.07982 0.07987 0.07990 0.07991 0.07994 0.07997 0.07997 0.08000 0.08094 
# multiplicities and their stat errors of pdg 3122 versus time
0.07109 0.25643 0.67102 1.26669 2.11874 3.27673 4.82792 6.70065 8.88221 10.67758 11.97499 12.94045 13.58745 14.04662 14.51092 14.98166 15.44257 15.91281 16.37258 16.83489 17.27718 17.70840 18.13406 18.53728 18.92803 19.29741 19.65618 19.99665 20.32699 20.64010 20.93869 21.22146 21.48964 21.73391 21.96951 22.18969 22.39512 22.59125 22.77353 22.94420 23.10621 23.25424 23.40003 23.53444 23.65655 23.77062 23.87977 23.98357 24.07789 24.16737 24.24870 24.32853 24.40355 24.47253 24.53726 24.59673 24.65291 24.70486 24.75079 24.79738 24.84033 24.88176 24.92169 24.95816 24.99147 25.02249 25.05119 25.07950 25.10657 25.12903 25.15172 25.17203 25.19316 25.21182 25.23054 25.24906 25.26601 25.28221 25.29587 25.31021 25.32325 25.33492 25.34631 25.35796 25.36943 25.37899 25.38931 25.39824 25.40782 25.41565 25.42350 25.43099 25.43696 25.44304 25.44951 25.45479 25.46055 25.57590 
0.00134 0.00258 0.00414 0.00559 0.00716 0.00900 0.01091 0.01281 0.01488 0.01638 0.01738 0.01835 0.01887 0.01916 0.01951 0.01991 0.02028 0.02056 0.02079 0.02105 0.02132 0.02160 0.02176 0.02194 0.02220 0.02249 0.02271 0.02289 0.02305 0.02339 0.02361 0.02371 0.02385 0.02393 0.02403 0.02413 0.02427 0.02435 0.02449 0.02464 0.02473 0.02484 0.02487 0.02497 0.02507 0.02518 0.02524 0.02526 0.02535 0.02538 0.02539 0.02545 0.02546 0.02546 0.02551 0.02558 0.02565 0.02567 0.02571 0.02573 0.02577 0.02578 0.02579 0.02580 0.02582 0.02581 0.02580 0.02580 0.02579 0.02580 0.02582 0.02582 0.02582 0.02584 0.02585 0.02587 0.02587 0.02587 0.02589 0.02592 0.02592 0.02594 0.02594 0.02595 0.02593 0.02595 0.02596 0.02596 0.02595 0.02595 0.02596 0.02597 0.02597 0.02597 0.02598 0.02598 0.02599 0.02604 
# multiplicities and their stat errors of pdg -311 versus time
0.13769 0.44521 0.93341 1.57525 2.68657 4.41550 6.42375 8.62073 11.02498 12.82279 13.99092 14.80558 15.35884 15.73119 16.08284 16.42357 16.73605 17.01930 17.27424 17.51067 17.73099 17.92141 18.09909 18.24679 18.38086 18.49922 18.61052 18.70616 18.79429 18.86634 18.93270 18.99109 19.04101 19.09057 19.13404 19.17595 19.20931 19.23909 19.26470 19.28843 19.30845 19.32727 19.34536 19.36209 19.37638 19.38971 19.40370 19.41635 19.42984 19.43884 19.44750 19.45804 19.46785 19.47761 19.48418 19.48752 19.49580 19.50234 19.50755 19.51205 19.51889 19.52481 19.52886 19.53318 19.53814 19.54226 19.54684 19.55225 19.55580 19.56148 19.56511 19.56936 19.57243 19.57703 19.58055 19.58425 19.58654 19.59009 19.59298 19.59665 19.60143 19.60538 19.60964 19.61079 19.61545 19.61874 19.62174 19.62496 19.62896 19.63203 19.63618 19.64018 19.64345 19.64692 19.64996 19.65326 19.65736 20.25416 
0.00186 0.00334 0.00484 0.00628 0.00805 0.01044 0.01268 0.01472 0.01651 0.01760 0.01847 0.01899 0.01931 0.01958 0.01977 0.01993 0.02008 0.02022 0.02058 0.02070 0.02083 0.02092 0.02098 0.02102 0.02115 0.02120 0.02124 0.02138 0.02143 0.02150 0.02141 0.02142 0.02146 0.02141 0.02141 0.02147 0.02151 0.02153 0.02149 0.02149 0.02154 0.02153 0.02154 0.02154 0.02157 0.02159 0.02156 0.02161 0.02164 0.02162 0.02159 0.02159 0.02160 0.02163 0.02165 0.02169 0.02168 0.02169 0.02171 0.02170 0.02173 0.02172 0.02174 0.02173 0.02173 0.02174 0.02171 0.02168 0.02167 0.02171 0.02171 0.02171 0.02172 0.02172 0.02173 0.02174 0.02174 0.02175 0.02174 0.02172 0.02172 0.02172 0.02172 0.02174 0.02172 0.02171 0.02170 0.02169 0.02172 0.02172 0.02172 0.02174 0.02174 0.02173 0.02172 0.02170 0.02172 0.02199 
# multiplicities and their stat errors of pdg -321 versus time
0.14445 0.46767 0.99469 1.66850 2.83557 4.63774 6.75054 9.06659 11.57862 13.45509 14.67635 15.53238 16.10262 16.47872 16.83215 17.16707 17.48481 17.78277 18.04478 18.27467 18.47977 18.66257 18.83527 18.98996 19.12825 19.25834 19.37140 19.46901 19.54994 19.62420 19.69006 19.75082 19.80010 19.84966 19.89562 19.93135 19.96360 19.99645 20.02365 20.05132 20.07477 20.09328 20.11265 20.13331 20.14672 20.16272 20.17444 20.18850 20.20013 20.21333 20.22370 20.23610 20.24569 20.25472 20.26478 20.27182 20.28033 20.28903 20.29645 20.30458 20.31223 20.31947 20.32737 20.33301 20.33872 20.34486 20.35026 20.35489 20.36108 20.36835 20.37311 20.37849 20.38337 20.38863 20.39424 20.40048 20.40649 20.41077 20.41638 20.42025 20.42601 20.42994 20.43532 20.44131 20.44611 20.45077 20.45484 20.45912 20.46430 20.46946 20.47447 20.47829 20.48236 20.48636 20.49034 20.49414 20.49847 21.33894 
0.00192 0.00342 0.00497 0.00638 0.00838 0.01086 0.01298 0.01489 0.01697 0.01830 0.01919 0.01989 0.02026 0.02031 0.02068 0.02101 0.02116 0.02142 0.02174 0.02187 0.02200 0.02210 0.02226 0.02237 0.02243 0.02252 0.02257 0.02256 0.02262 0.02276 0.02277 0.02278 0.02280 0.02291 0.02292 0.02299 0.02296 0.02300 0.02300 0.02298 0.02297 0.02299 0.02299 0.02299 0.02298 0.02301 0.02301 0.02307 0.02307 0.02308 0.02309 0.02312 0.02311 0.02311 0.02313 0.02312 0.02311 0.02312 0.02312 0.02312 0.02312 0.02316 0.02318 0.02320 0.02318 0.02318 0.02316 0.02314 0.02315 0.02318 0.02320 0.02321 0.02321 0.02320 0.02321 0.02319 0.02321 0.02319 0.02320 0.02321 0.02324 0.02325 0.02325 0.02324 0.02323 0.02325 0.02324 0.02325 0.02324 0.02325 0.02324 0.02322 0.02323 0.02324 0.02324 0.02326 0.02324 0.02374 


==> anc/multiplicities/mult_vs_time_7.7_midrap.txt <==
# number of particles against time
# time array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00921 0.03733 0.09532 0.17130 0.28111 0.44757 0.67077 0.93859 1.23542 1.42948 1.50966 1.54518 1.56040 1.57454 1.58289 1.58966 1.59333 1.59245 1.58569 1.57580 1.56657 1.55673 1.55479 1.54770 1.54236 1.53706 1.53341 1.52652 1.52269 1.52023 1.51492 1.51132 1.50913 1.50709 1.50506 1.50340 1.50234 1.50138 1.49980 1.49945 1.49902 1.49804 1.49834 1.49786 1.49748 1.49736 1.49711 1.49698 1.49663 1.49618 1.49658 1.49648 1.49660 1.49618 1.49610 1.49623 1.49625 1.49600 1.49623 1.49625 1.49585 1.49535 1.49532 1.49542 1.49570 1.49565 1.49570 1.49567 1.49575 1.49585 1.49592 1.49613 1.49585 1.49580 1.49575 1.49575 1.49628 1.49623 1.49625 1.49613 1.49615 1.49608 1.49613 1.49608 1.49592 1.49575 1.49600 1.49620 1.49605 1.49608 1.49628 1.49633 1.49648 1.49670 1.49653 1.49640 1.49635 1.49628 
0.00047 0.00098 0.00155 0.00207 0.00265 0.00332 0.00408 0.00482 0.00560 0.00602 0.00607 0.00620 0.00621 0.00627 0.00629 0.00638 0.00641 0.00637 0.00638 0.00633 0.00631 0.00624 0.00623 0.00620 0.00619 0.00615 0.00614 0.00616 0.00614 0.00614 0.00614 0.00612 0.00611 0.00610 0.00611 0.00612 0.00610 0.00611 0.00610 0.00610 0.00611 0.00611 0.00611 0.00609 0.00609 0.00610 0.00610 0.00610 0.00611 0.00611 0.00610 0.00610 0.00610 0.00610 0.00610 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00610 0.00610 0.00610 0.00610 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00610 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00611 0.00610 0.00610 0.00610 0.00611 0.00610 0.00610 0.00610 0.00611 0.00610 0.00611 0.00611 
# multiplicities and their stat errors of pdg 1000010030 versus time
0.00003 0.00038 0.00141 0.00355 0.00546 0.00911 0.01396 0.02123 0.02853 0.03452 0.03640 0.03748 0.03857 0.03839 0.03791 0.03769 0.03738 0.03693 0.03638 0.03618 0.03547 0.03557 0.03519 0.03497 0.03502 0.03484 0.03477 0.03462 0.03454 0.03452 0.03452 0.03439 0.03406 0.03416 0.03401 0.03414 0.03419 0.03409 0.03406 0.03401 0.03411 0.03401 0.03404 0.03396 0.03396 0.03404 0.03399 0.03399 0.03399 0.03401 0.03404 0.03406 0.03391 0.03389 0.03391 0.03396 0.03396 0.03396 0.03396 0.03396 0.03394 0.03391 0.03391 0.03389 0.03391 0.03391 0.03386 0.03386 0.03384 0.03384 0.03384 0.03381 0.03381 0.03381 0.03386 0.03386 0.03386 0.03386 0.03389 0.03389 0.03389 0.03389 0.03389 0.03389 0.03389 0.03389 0.03391 0.03389 0.03389 0.03389 0.03391 0.03389 0.03389 0.03389 0.03389 0.03389 0.03389 0.03389 
0.00003 0.00010 0.00019 0.00030 0.00037 0.00048 0.00060 0.00074 0.00083 0.00094 0.00096 0.00098 0.00099 0.00098 0.00098 0.00096 0.00096 0.00096 0.00096 0.00095 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00093 0.00092 0.00092 0.00092 0.00092 0.00092 0.00093 0.00093 0.00092 0.00093 0.00093 0.00093 0.00093 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 0.00092 
# multiplicities and their stat errors of pdg 1000020030 versus time
0.00015 0.00050 0.00169 0.00337 0.00551 0.00891 0.01353 0.01990 0.02719 0.03303 0.03519 0.03610 0.03600 0.03587 0.03756 0.03713 0.03784 0.03799 0.03731 0.03703 0.03678 0.03655 0.03678 0.03665 0.03545 0.03565 0.03547 0.03565 0.03577 0.03570 0.03567 0.03590 0.03603 0.03592 0.03580 0.03590 0.03560 0.03567 0.03580 0.03570 0.03562 0.03552 0.03545 0.03547 0.03552 0.03542 0.03547 0.03547 0.03547 0.03545 0.03550 0.03547 0.03550 0.03552 0.03560 0.03567 0.03570 0.03572 0.03572 0.03572 0.03572 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03577 0.03575 0.03572 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03570 0.03567 0.03567 0.03567 0.03567 0.03570 0.03570 0.03572 0.03572 0.03572 0.03572 0.03572 0.03572 0.03572 
0.00006 0.00011 0.00020 0.00029 0.00038 0.00047 0.00058 0.00070 0.00082 0.00090 0.00093 0.00096 0.00096 0.00096 0.00099 0.00098 0.00099 0.00101 0.00099 0.00099 0.00099 0.00098 0.00098 0.00097 0.00096 0.00097 0.00097 0.00098 0.00098 0.00097 0.00097 0.00097 0.00097 0.00097 0.00097 0.00097 0.00097 0.00097 0.00097 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 0.00096 
# multiplicities and their stat errors of pdg 1010010030 versus time
0.00003 0.00005 0.00023 0.00035 0.00078 0.00146 0.00201 0.00322 0.00448 0.00508 0.00521 0.00483 0.00538 0.00569 0.00548 0.00501 0.00491 0.00491 0.00513 0.00483 0.00481 0.00488 0.00493 0.00483 0.00478 0.00473 0.00470 0.00468 0.00465 0.00463 0.00463 0.00463 0.00463 0.00458 0.00460 0.00468 0.00465 0.00470 0.00463 0.00468 0.00465 0.00468 0.00465 0.00460 0.00468 0.00468 0.00465 0.00465 0.00465 0.00465 0.00468 0.00468 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00470 0.00468 0.00468 0.00468 0.00468 0.00468 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00465 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 0.00463 
0.00003 0.00004 0.00008 0.00009 0.00014 0.00019 0.00023 0.00028 0.00034 0.00036 0.00036 0.00034 0.00037 0.00038 0.00037 0.00035 0.00035 0.00035 0.00036 0.00035 0.00036 0.00036 0.00036 0.00035 0.00035 0.00035 0.00035 0.00034 0.00035 0.00035 0.00035 0.00035 0.00035 0.00034 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 0.00035 
# multiplicities and their stat errors of pdg 2212 versus time
0.25384 0.90093 2.16652 3.80536 6.09633 9.19930 13.10589 17.61401 22.59447 25.64408 27.16614 28.36757 29.43741 30.46629 31.43459 32.31922 33.14023 33.90566 34.58350 35.21200 35.79421 36.29175 36.74111 37.14652 37.51336 37.83547 38.11582 38.36727 38.58390 38.76938 38.93265 39.06335 39.18003 39.28486 39.37977 39.45872 39.53195 39.59424 39.64511 39.68848 39.72923 39.76355 39.78986 39.81618 39.84035 39.86247 39.88176 39.89723 39.91102 39.92551 39.93691 39.94845 39.95733 39.96586 39.97218 39.97814 39.98309 39.98631 39.99042 39.99447 39.99955 40.00274 40.00599 40.00823 40.01047 40.01205 40.01399 40.01580 40.01753 40.02020 40.02111 40.02184 40.02327 40.02428 40.02543 40.02694 40.02803 40.02865 40.02981 40.03057 40.03135 40.03157 40.03205 40.03218 40.03273 40.03268 40.03286 40.03371 40.03447 40.03452 40.03431 40.03497 40.03514 40.03545 40.03557 40.03570 40.03590 40.05311 
0.00251 0.00480 0.00734 0.00974 0.01229 0.01531 0.01808 0.02050 0.02329 0.02530 0.02584 0.02655 0.02688 0.02735 0.02813 0.02816 0.02849 0.02896 0.02924 0.02975 0.02988 0.03029 0.03052 0.03059 0.03067 0.03083 0.03085 0.03090 0.03096 0.03118 0.03136 0.03142 0.03152 0.03152 0.03157 0.03165 0.03164 0.03169 0.03166 0.03166 0.03169 0.03169 0.03168 0.03164 0.03164 0.03161 0.03160 0.03161 0.03164 0.03165 0.03164 0.03164 0.03165 0.03163 0.03163 0.03164 0.03164 0.03164 0.03160 0.03160 0.03161 0.03161 0.03162 0.03165 0.03166 0.03164 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 0.03162 0.03162 0.03163 0.03162 0.03161 0.03162 0.03162 0.03163 0.03164 0.03164 0.03164 0.03163 0.03164 0.03164 0.03164 0.03164 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 0.03163 
# multiplicities and their stat errors of pdg 2112 versus time
0.26221 0.94873 2.30325 4.06443 6.49477 9.79691 13.96181 18.76674 24.10787 27.38694 29.01683 30.31052 31.45477 32.51723 33.54750 34.48546 35.34242 36.15394 36.88926 37.56075 38.15771 38.69746 39.18513 39.61353 40.00458 40.33572 40.63006 40.88775 41.11615 41.30853 41.47990 41.62775 41.76234 41.87492 41.97806 42.05977 42.13210 42.19758 42.25356 42.30101 42.34506 42.38458 42.41698 42.44513 42.47064 42.49396 42.51273 42.53114 42.54709 42.56096 42.57336 42.58327 42.59250 42.60078 42.60941 42.61436 42.62209 42.62953 42.63386 42.63836 42.64231 42.64518 42.64833 42.65132 42.65462 42.65708 42.65904 42.66093 42.66262 42.66435 42.66558 42.66652 42.66772 42.66938 42.67024 42.67102 42.67142 42.67225 42.67291 42.67386 42.67426 42.67535 42.67592 42.67587 42.67580 42.67673 42.67746 42.67746 42.67796 42.67831 42.67826 42.67879 42.67935 42.67950 42.67932 42.67960 42.67992 42.69847 
0.00257 0.00491 0.00763 0.01024 0.01288 0.01578 0.01855 0.02173 0.02454 0.02604 0.02680 0.02735 0.02778 0.02862 0.02917 0.02927 0.02953 0.02980 0.03003 0.03036 0.03058 0.03102 0.03126 0.03148 0.03135 0.03145 0.03152 0.03150 0.03175 0.03185 0.03187 0.03191 0.03200 0.03201 0.03203 0.03204 0.03202 0.03207 0.03207 0.03213 0.03212 0.03213 0.03213 0.03217 0.03223 0.03223 0.03223 0.03221 0.03220 0.03222 0.03223 0.03223 0.03223 0.03225 0.03225 0.03225 0.03224 0.03225 0.03225 0.03226 0.03228 0.03228 0.03230 0.03229 0.03229 0.03230 0.03229 0.03229 0.03228 0.03228 0.03228 0.03229 0.03229 0.03227 0.03227 0.03228 0.03228 0.03229 0.03229 0.03229 0.03229 0.03228 0.03229 0.03229 0.03229 0.03228 0.03228 0.03229 0.03229 0.03228 0.03228 0.03228 0.03228 0.03228 0.03227 0.03227 0.03228 0.03230 
# multiplicities and their stat errors of pdg -211 versus time
0.59361 1.94257 4.19743 7.21874 11.62714 17.46780 24.44697 32.24541 40.68352 46.25670 49.87590 53.05248 55.92332 58.66058 61.20136 63.62345 65.78805 67.77301 69.54465 71.13691 72.57117 73.83004 74.97801 75.98418 76.89167 77.68712 78.40317 79.05303 79.64742 80.16121 80.62702 81.05318 81.43806 81.77992 82.09643 82.37597 82.63467 82.87597 83.08742 83.28169 83.46694 83.63547 83.79077 83.93852 84.06855 84.19847 84.31192 84.42216 84.52687 84.62267 84.71132 84.79532 84.87721 84.95240 85.02390 85.09059 85.15570 85.21746 85.27751 85.33439 85.38745 85.43907 85.48893 85.53635 85.58445 85.62928 85.67213 85.71497 85.75426 85.79235 85.83087 85.86797 85.90312 85.93874 85.97235 86.00657 86.03819 86.07084 86.10274 86.13331 86.16043 86.18893 86.21552 86.24060 86.26767 86.29328 86.32025 86.34340 86.36732 86.39069 86.41348 86.43613 86.45663 86.47957 86.49945 86.52020 86.54048 88.18010 
0.00385 0.00710 0.01044 0.01353 0.01710 0.02084 0.02479 0.02840 0.03158 0.03386 0.03487 0.03592 0.03649 0.03784 0.03867 0.03929 0.04000 0.04059 0.04104 0.04173 0.04200 0.04216 0.04280 0.04310 0.04331 0.04364 0.04372 0.04397 0.04431 0.04452 0.04464 0.04467 0.04486 0.04495 0.04501 0.04514 0.04522 0.04527 0.04537 0.04538 0.04547 0.04557 0.04563 0.04564 0.04569 0.04572 0.04571 0.04574 0.04581 0.04588 0.04588 0.04590 0.04598 0.04599 0.04603 0.04606 0.04610 0.04612 0.04618 0.04618 0.04617 0.04620 0.04617 0.04620 0.04620 0.04622 0.04623 0.04627 0.04629 0.04631 0.04632 0.04633 0.04635 0.04637 0.04637 0.04638 0.04638 0.04638 0.04638 0.04639 0.04639 0.04640 0.04641 0.04643 0.04647 0.04646 0.04646 0.04646 0.04644 0.04643 0.04642 0.04642 0.04643 0.04644 0.04643 0.04642 0.04641 0.04694 
# multiplicities and their stat errors of pdg 111 versus time
0.56938 1.85311 3.98574 6.82392 10.99097 16.51816 23.08943 30.45452 38.42186 43.72181 47.19348 50.23756 53.04667 55.71519 58.22614 60.52969 62.63072 64.53507 66.24219 67.78689 69.16229 70.37504 71.46780 72.44350 73.31814 74.08626 74.78229 75.40785 75.97160 76.48413 76.93864 77.34581 77.72088 78.05391 78.35187 78.63203 78.88591 79.11947 79.33733 79.53031 79.71260 79.88209 80.04221 80.18551 80.32543 80.45540 80.57145 80.68325 80.78850 80.89044 80.98377 81.07444 81.15897 81.23756 81.31155 81.38518 81.45615 81.52219 81.58488 81.64553 81.70511 81.76292 81.81643 81.86911 81.92043 81.96896 82.01761 82.06503 82.10813 82.15077 82.19137 82.23187 82.27077 82.30893 82.34800 82.38679 82.42259 82.45829 82.49343 82.52674 82.55962 82.59218 82.62418 82.65351 82.68403 82.71338 82.74151 82.76881 82.79537 82.81995 82.84614 82.87049 82.89565 82.91990 82.94445 82.96745 82.98958 84.59623 
0.00383 0.00698 0.00986 0.01307 0.01671 0.02014 0.02437 0.02776 0.03146 0.03362 0.03475 0.03612 0.03678 0.03804 0.03890 0.03935 0.03997 0.04081 0.04101 0.04130 0.04201 0.04231 0.04263 0.04301 0.04310 0.04317 0.04350 0.04367 0.04387 0.04416 0.04422 0.04438 0.04446 0.04451 0.04464 0.04471 0.04481 0.04478 0.04482 0.04488 0.04495 0.04505 0.04520 0.04524 0.04528 0.04523 0.04524 0.04532 0.04539 0.04539 0.04544 0.04545 0.04548 0.04551 0.04551 0.04555 0.04559 0.04563 0.04562 0.04562 0.04563 0.04563 0.04562 0.04562 0.04565 0.04568 0.04568 0.04568 0.04569 0.04567 0.04571 0.04572 0.04576 0.04579 0.04581 0.04582 0.04584 0.04586 0.04589 0.04588 0.04590 0.04591 0.04592 0.04592 0.04593 0.04597 0.04595 0.04593 0.04594 0.04594 0.04595 0.04595 0.04595 0.04597 0.04598 0.04598 0.04601 0.04640 
# multiplicities and their stat errors of pdg 3122 versus time
0.06196 0.19530 0.42055 0.72196 1.17228 1.76951 2.53213 3.39031 4.33809 4.85836 5.11205 5.33582 5.54558 5.75042 5.96481 6.18259 6.39122 6.60158 6.80845 7.01275 7.20838 7.39311 7.56956 7.74075 7.90033 8.05670 8.19648 8.32981 8.45834 8.57638 8.68488 8.78714 8.88342 8.96850 9.04460 9.11874 9.18430 9.24611 9.30385 9.35265 9.39987 9.44297 9.48330 9.51824 9.55052 9.57980 9.60745 9.63069 9.65406 9.67281 9.69210 9.71016 9.72659 9.74201 9.75557 9.76740 9.77869 9.78830 9.79688 9.80546 9.81381 9.82133 9.82808 9.83431 9.84010 9.84413 9.84888 9.85303 9.85738 9.86103 9.86448 9.86757 9.87029 9.87273 9.87537 9.87756 9.87970 9.88186 9.88370 9.88548 9.88740 9.88908 9.89044 9.89203 9.89371 9.89447 9.89582 9.89663 9.89741 9.89826 9.89889 9.89985 9.90030 9.90098 9.90146 9.90194 9.90247 9.91434 
0.00125 0.00228 0.00329 0.00423 0.00535 0.00660 0.00789 0.00900 0.01031 0.01091 0.01115 0.01145 0.01161 0.01189 0.01214 0.01235 0.01256 0.01271 0.01288 0.01303 0.01334 0.01346 0.01360 0.01378 0.01402 0.01421 0.01434 0.01449 0.01456 0.01471 0.01485 0.01489 0.01500 0.01504 0.01504 0.01509 0.01515 0.01521 0.01524 0.01533 0.01538 0.01541 0.01544 0.01547 0.01547 0.01549 0.01552 0.01552 0.01553 0.01557 0.01557 0.01560 0.01564 0.01563 0.01566 0.01568 0.01568 0.01568 0.01569 0.01571 0.01572 0.01573 0.01574 0.01574 0.01574 0.01573 0.01573 0.01573 0.01574 0.01574 0.01575 0.01575 0.01575 0.01576 0.01576 0.01576 0.01576 0.01576 0.01576 0.01576 0.01576 0.01576 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01577 0.01578 
# multiplicities and their stat errors of pdg -311 versus time
0.09733 0.28835 0.56045 0.93381 1.49519 2.22148 3.06631 3.99374 5.00081 5.53263 5.78687 5.99195 6.18589 6.35504 6.51691 6.66931 6.80247 6.91914 7.02116 7.11140 7.19376 7.26546 7.32730 7.37577 7.41655 7.45223 7.48395 7.50883 7.53238 7.54886 7.56413 7.57673 7.58631 7.59474 7.60392 7.61089 7.61618 7.62148 7.62657 7.62865 7.62976 7.63248 7.63429 7.63771 7.63990 7.64221 7.64387 7.64470 7.64747 7.64775 7.64883 7.65130 7.65253 7.65454 7.65628 7.65565 7.65738 7.65872 7.65922 7.65992 7.66156 7.66297 7.66450 7.66601 7.66772 7.66833 7.66946 7.67112 7.67228 7.67436 7.67635 7.67716 7.67836 7.67997 7.68164 7.68297 7.68450 7.68591 7.68709 7.68850 7.69004 7.69208 7.69374 7.69431 7.69623 7.69806 7.69937 7.70121 7.70219 7.70390 7.70531 7.70740 7.70870 7.71059 7.71185 7.71338 7.71494 7.91316 
0.00155 0.00265 0.00379 0.00482 0.00596 0.00735 0.00880 0.01008 0.01128 0.01179 0.01202 0.01233 0.01254 0.01264 0.01271 0.01290 0.01307 0.01325 0.01342 0.01352 0.01354 0.01358 0.01361 0.01369 0.01377 0.01382 0.01380 0.01385 0.01386 0.01390 0.01388 0.01384 0.01384 0.01380 0.01381 0.01382 0.01385 0.01386 0.01386 0.01388 0.01389 0.01388 0.01390 0.01388 0.01389 0.01390 0.01388 0.01390 0.01391 0.01391 0.01392 0.01392 0.01393 0.01393 0.01393 0.01394 0.01393 0.01391 0.01391 0.01392 0.01392 0.01392 0.01394 0.01395 0.01393 0.01394 0.01393 0.01394 0.01393 0.01395 0.01394 0.01394 0.01395 0.01395 0.01394 0.01394 0.01393 0.01393 0.01394 0.01392 0.01391 0.01392 0.01393 0.01392 0.01392 0.01392 0.01392 0.01393 0.01395 0.01395 0.01394 0.01394 0.01395 0.01396 0.01395 0.01395 0.01396 0.01411 
# multiplicities and their stat errors of pdg -321 versus time
0.10141 0.30148 0.59608 0.98174 1.57726 2.34279 3.24070 4.22440 5.28221 5.83419 6.09042 6.29283 6.48086 6.65313 6.81213 6.95761 7.09112 7.21379 7.31791 7.40722 7.48161 7.54579 7.60576 7.65341 7.69608 7.73608 7.77044 7.79751 7.81738 7.83590 7.85079 7.86443 7.87301 7.88239 7.89127 7.89761 7.90221 7.90860 7.91059 7.91678 7.91879 7.92121 7.92420 7.92838 7.92991 7.93265 7.93431 7.93726 7.94081 7.94239 7.94420 7.94704 7.94815 7.94961 7.95318 7.95512 7.95774 7.96038 7.96297 7.96566 7.96712 7.96996 7.97303 7.97522 7.97675 7.97937 7.98108 7.98304 7.98425 7.98762 7.98991 7.99192 7.99447 7.99613 7.99779 8.00005 8.00204 8.00390 8.00652 8.00770 8.01107 8.01293 8.01489 8.01718 8.01902 8.02065 8.02284 8.02455 8.02662 8.02803 8.03019 8.03255 8.03459 8.03600 8.03789 8.03980 8.04224 8.32654 
0.00162 0.00277 0.00388 0.00496 0.00628 0.00770 0.00908 0.01026 0.01145 0.01209 0.01238 0.01264 0.01285 0.01287 0.01313 0.01336 0.01344 0.01366 0.01385 0.01387 0.01390 0.01394 0.01405 0.01412 0.01419 0.01422 0.01425 0.01426 0.01429 0.01430 0.01429 0.01429 0.01425 0.01428 0.01431 0.01429 0.01427 0.01431 0.01429 0.01427 0.01427 0.01430 0.01429 0.01429 0.01427 0.01428 0.01428 0.01429 0.01429 0.01429 0.01431 0.01432 0.01431 0.01432 0.01433 0.01434 0.01435 0.01436 0.01437 0.01436 0.01436 0.01439 0.01440 0.01440 0.01440 0.01440 0.01440 0.01440 0.01439 0.01439 0.01438 0.01438 0.01439 0.01439 0.01441 0.01441 0.01441 0.01440 0.01442 0.01444 0.01444 0.01446 0.01444 0.01444 0.01444 0.01444 0.01444 0.01445 0.01446 0.01447 0.01447 0.01446 0.01447 0.01447 0.01447 0.01448 0.01448 0.01473 


==> anc/multiplicities/multiplicities_hydro_14.5.txt <==
# Number of nuclei at 14.5GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 2.111249999999999846e-03 3.750000000000000095e-06 1.250000000000000060e-05 3.750000000000000095e-06 1.398137499999999867e-01 1.420025000000000037e-01 4.027374999999999705e-02
3.061224489795918657e+00 1.951562500000000033e-01 8.066250000000000503e-03 1.018874999999999989e-02 6.675000000000000161e-04 2.731291249999999948e+00 2.623279999999999834e+00 5.605725000000000291e-01
5.102040816326530503e+00 5.406450000000000422e-01 2.278250000000000067e-02 2.762250000000000122e-02 1.996250000000000194e-03 7.659901249999999884e+00 7.509588749999999813e+00 1.670456249999999976e+00
7.142857142857143238e+00 1.034276250000000008e+00 4.183375000000000288e-02 4.763250000000000123e-02 3.847499999999999792e-03 1.603461125000000109e+01 1.612297124999999909e+01 3.730481249999999971e+00
9.183673469387755972e+00 1.710809999999999942e+00 6.593374999999999930e-02 7.127749999999999364e-02 6.286250000000000171e-03 2.791732999999999976e+01 2.849153499999999894e+01 6.649318749999999945e+00
1.122448979591836782e+01 2.360577500000000217e+00 8.830749999999999711e-02 9.234000000000000541e-02 8.725000000000000117e-03 3.809917624999999930e+01 3.923931375000000088e+01 8.997637499999999733e+00
1.326530612244897966e+01 2.851787499999999920e+00 1.041112500000000024e-01 1.064987500000000031e-01 1.058625000000000017e-02 4.512288875000000132e+01 4.671549499999999711e+01 1.051378625000000078e+01
1.530612244897959329e+01 3.160148749999999840e+00 1.121125000000000038e-01 1.138500000000000068e-01 1.174000000000000044e-02 4.970746874999999676e+01 5.160173749999999870e+01 1.149653625000000012e+01
1.734693877551020336e+01 3.326108749999999947e+00 1.157887499999999958e-01 1.173137499999999944e-01 1.230750000000000073e-02 5.234566374999999994e+01 5.440845250000000277e+01 1.207129124999999981e+01
1.938775510204081698e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
2.142857142857143060e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
2.346938775510204067e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
2.551020408163265429e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
2.755102040816326792e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
2.959183673469387799e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
3.163265306122448806e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
3.367346938775510523e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
3.571428571428571530e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
3.775510204081632537e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
3.979591836734694255e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
4.183673469387755262e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
4.387755102040816269e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
4.591836734693877986e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
4.795918367346938993e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
5.000000000000000000e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
5.204081632653061718e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
5.408163265306122014e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
5.612244897959183731e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
5.816326530612245449e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
6.020408163265305745e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
6.224489795918367463e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
6.428571428571429180e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
6.632653061224490898e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
6.836734693877551194e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
7.040816326530611491e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
7.244897959183674629e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
7.448979591836734926e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
7.653061224489795222e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
7.857142857142858361e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
8.061224489795918657e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
8.265306122448978954e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
8.469387755102042092e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
8.673469387755102389e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
8.877551020408162685e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
9.081632653061225824e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
9.285714285714286120e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
9.489795918367346417e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
9.693877551020409555e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01
9.897959183673469852e+01 3.383312500000000167e+00 1.169412499999999966e-01 1.183812499999999934e-01 1.251624999999999960e-02 5.332417499999999677e+01 5.545206625000000145e+01 1.228776625000000067e+01


==> anc/multiplicities/multiplicities_hydro_14.5_midrap.txt <==
# Number of nuclei at 14.5GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 1.876250000000000097e-03 3.750000000000000095e-06 1.250000000000000060e-05 1.250000000000000102e-06 1.095875000000000044e-01 1.113937499999999997e-01 3.255374999999999935e-02
3.061224489795918657e+00 2.012500000000000053e-02 1.450000000000000009e-04 1.424999999999999943e-04 2.250000000000000142e-05 8.608312500000000478e-01 8.877862499999999990e-01 2.469462500000000060e-01
5.102040816326530503e+00 6.442000000000000504e-02 5.262500000000000250e-04 4.924999999999999907e-04 1.050000000000000044e-04 2.559931249999999991e+00 2.645840000000000192e+00 7.502275000000000471e-01
7.142857142857143238e+00 1.460650000000000004e-01 1.207500000000000023e-03 1.172499999999999931e-03 2.725000000000000100e-04 5.549269999999999925e+00 5.737352500000000077e+00 1.623633749999999987e+00
9.183673469387755972e+00 2.526712500000000139e-01 2.139999999999999975e-03 2.111249999999999846e-03 4.749999999999999990e-04 9.374571250000000688e+00 9.699403750000000102e+00 2.728467499999999824e+00
1.122448979591836782e+01 2.896987500000000049e-01 2.487500000000000128e-03 2.432500000000000200e-03 5.412499999999999560e-04 1.077934124999999987e+01 1.116453500000000076e+01 3.096793749999999790e+00
1.326530612244897966e+01 2.912000000000000144e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.091399250000000087e+01 1.130653000000000041e+01 3.121820000000000039e+00
1.530612244897959329e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092010875000000070e+01 1.131322624999999960e+01 3.122471249999999809e+00
1.734693877551020336e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
1.938775510204081698e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
2.142857142857143060e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
2.346938775510204067e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
2.551020408163265429e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
2.755102040816326792e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
2.959183673469387799e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
3.163265306122448806e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
3.367346938775510523e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
3.571428571428571530e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
3.775510204081632537e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
3.979591836734694255e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
4.183673469387755262e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
4.387755102040816269e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
4.591836734693877986e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
4.795918367346938993e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
5.000000000000000000e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
5.204081632653061718e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
5.408163265306122014e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
5.612244897959183731e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
5.816326530612245449e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
6.020408163265305745e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
6.224489795918367463e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
6.428571428571429180e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
6.632653061224490898e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
6.836734693877551194e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
7.040816326530611491e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
7.244897959183674629e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
7.448979591836734926e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
7.653061224489795222e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
7.857142857142858361e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
8.061224489795918657e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
8.265306122448978954e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
8.469387755102042092e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
8.673469387755102389e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
8.877551020408162685e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
9.081632653061225824e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
9.285714285714286120e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
9.489795918367346417e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
9.693877551020409555e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00
9.897959183673469852e+01 2.912037499999999834e-01 2.492499999999999924e-03 2.441249999999999844e-03 5.412499999999999560e-04 1.092014750000000056e+01 1.131326499999999946e+01 3.122471249999999809e+00


==> anc/multiplicities/multiplicities_hydro_19.6.txt <==
# Number of nuclei at 19.6GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 4.931249999999999870e-03 2.875000000000000087e-05 3.874999999999999999e-05 2.500000000000000205e-06 3.019737499999999852e-01 3.086949999999999972e-01 8.830250000000000599e-02
3.061224489795918657e+00 1.942637500000000128e-01 8.236250000000000515e-03 1.050624999999999996e-02 6.824999999999999470e-04 2.835087500000000205e+00 2.700575000000000170e+00 6.161612499999999937e-01
5.102040816326530503e+00 4.294587500000000002e-01 1.718874999999999917e-02 2.097250000000000156e-02 1.547500000000000047e-03 7.258037500000000364e+00 7.200767500000000432e+00 1.760043749999999907e+00
7.142857142857143238e+00 8.155312500000000409e-01 3.101125000000000062e-02 3.535125000000000073e-02 2.945000000000000135e-03 1.515934125000000066e+01 1.533379000000000048e+01 3.844471249999999785e+00
9.183673469387755972e+00 1.322903750000000045e+00 4.727750000000000008e-02 5.102999999999999897e-02 4.733750000000000110e-03 2.610043750000000173e+01 2.669448625000000064e+01 6.737933749999999833e+00
1.122448979591836782e+01 1.780168750000000077e+00 6.034124999999999905e-02 6.343124999999999458e-02 6.318749999999999714e-03 3.508290749999999747e+01 3.612387875000000292e+01 8.987280000000000157e+00
1.326530612244897966e+01 2.115276249999999969e+00 6.766500000000000292e-02 7.020999999999999464e-02 7.367499999999999917e-03 4.160512374999999707e+01 4.299819999999999709e+01 1.056019874999999963e+01
1.530612244897959329e+01 2.342014999999999958e+00 7.165749999999999897e-02 7.403999999999999471e-02 8.041249999999999787e-03 4.623113124999999712e+01 4.787276125000000349e+01 1.167848000000000042e+01
1.734693877551020336e+01 2.491668750000000099e+00 7.407249999999999945e-02 7.635999999999999732e-02 8.482500000000000456e-03 4.939843499999999921e+01 5.120919874999999877e+01 1.245140250000000037e+01
1.938775510204081698e+01 2.582416250000000080e+00 7.546750000000000680e-02 7.768750000000000655e-02 8.742500000000000271e-03 5.143345874999999978e+01 5.334579999999999700e+01 1.295729249999999944e+01
2.142857142857143060e+01 2.631618749999999896e+00 7.615874999999999728e-02 7.836875000000000091e-02 8.886250000000000052e-03 5.263213875000000286e+01 5.459967875000000248e+01 1.326311124999999969e+01
2.346938775510204067e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
2.551020408163265429e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
2.755102040816326792e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
2.959183673469387799e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
3.163265306122448806e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
3.367346938775510523e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
3.571428571428571530e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
3.775510204081632537e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
3.979591836734694255e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
4.183673469387755262e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
4.387755102040816269e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
4.591836734693877986e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
4.795918367346938993e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
5.000000000000000000e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
5.204081632653061718e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
5.408163265306122014e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
5.612244897959183731e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
5.816326530612245449e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
6.020408163265305745e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
6.224489795918367463e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
6.428571428571429180e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
6.632653061224490898e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
6.836734693877551194e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
7.040816326530611491e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
7.244897959183674629e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
7.448979591836734926e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
7.653061224489795222e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
7.857142857142858361e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
8.061224489795918657e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
8.265306122448978954e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
8.469387755102042092e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
8.673469387755102389e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
8.877551020408162685e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
9.081632653061225824e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
9.285714285714286120e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
9.489795918367346417e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
9.693877551020409555e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01
9.897959183673469852e+01 2.647121250000000092e+00 7.632624999999999826e-02 7.854374999999999551e-02 8.922499999999999876e-03 5.306036249999999654e+01 5.504685500000000076e+01 1.337706000000000017e+01


==> anc/multiplicities/multiplicities_hydro_19.6_midrap.txt <==
# Number of nuclei at 19.6GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 2.926250000000000032e-03 1.375000000000000049e-05 2.250000000000000142e-05 1.250000000000000102e-06 1.787124999999999964e-01 1.822374999999999967e-01 5.408000000000000307e-02
3.061224489795918657e+00 1.585875000000000132e-02 9.875000000000000151e-05 1.024999999999999978e-04 1.874999999999999836e-05 8.269625000000000448e-01 8.476249999999999618e-01 2.555875000000000230e-01
5.102040816326530503e+00 5.075999999999999956e-02 3.087499999999999967e-04 3.874999999999999864e-04 8.000000000000000654e-05 2.451368749999999874e+00 2.512521249999999817e+00 7.609050000000000535e-01
7.142857142857143238e+00 1.142449999999999993e-01 7.762500000000000303e-04 8.237500000000000464e-04 1.937499999999999932e-04 5.288342499999999724e+00 5.432557499999999706e+00 1.630675000000000097e+00
9.183673469387755972e+00 1.940975000000000061e-01 1.360000000000000098e-03 1.378749999999999984e-03 3.525000000000000030e-04 8.797436250000000513e+00 9.042999999999999261e+00 2.699053750000000029e+00
1.122448979591836782e+01 2.182387500000000091e-01 1.552500000000000061e-03 1.549999999999999946e-03 3.874999999999999864e-04 9.942489999999999384e+00 1.022854749999999946e+01 3.012453750000000152e+00
1.326530612244897966e+01 2.197387500000000105e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.009316124999999964e+01 1.038556125000000030e+01 3.043323749999999883e+00
1.530612244897959329e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010792499999999983e+01 1.040100125000000020e+01 3.045411249999999903e+00
1.734693877551020336e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010870874999999991e+01 1.040186624999999943e+01 3.045450000000000212e+00
1.938775510204081698e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
2.142857142857143060e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
2.346938775510204067e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
2.551020408163265429e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
2.755102040816326792e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
2.959183673469387799e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
3.163265306122448806e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
3.367346938775510523e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
3.571428571428571530e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
3.775510204081632537e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
3.979591836734694255e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
4.183673469387755262e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
4.387755102040816269e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
4.591836734693877986e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
4.795918367346938993e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
5.000000000000000000e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
5.204081632653061718e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
5.408163265306122014e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
5.612244897959183731e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
5.816326530612245449e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
6.020408163265305745e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
6.224489795918367463e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
6.428571428571429180e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
6.632653061224490898e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
6.836734693877551194e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
7.040816326530611491e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
7.244897959183674629e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
7.448979591836734926e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
7.653061224489795222e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
7.857142857142858361e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
8.061224489795918657e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
8.265306122448978954e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
8.469387755102042092e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
8.673469387755102389e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
8.877551020408162685e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
9.081632653061225824e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
9.285714285714286120e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
9.489795918367346417e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
9.693877551020409555e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00
9.897959183673469852e+01 2.197524999999999895e-01 1.558750000000000023e-03 1.553750000000000010e-03 3.887499999999999897e-04 1.010871374999999972e+01 1.040186749999999982e+01 3.045450000000000212e+00


==> anc/multiplicities/multiplicities_hydro_7.7.txt <==
# Number of nuclei at 7.7GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.061224489795918657e+00 5.038125000000000242e-02 8.112500000000000136e-04 7.500000000000000156e-04 1.250000000000000026e-04 1.176822500000000105e+00 1.239713749999999948e+00 2.549425000000000163e-01
5.102040816326530503e+00 3.158862500000000129e+00 1.364966249999999937e+00 2.392568750000000133e+00 3.697499999999999832e-03 8.413843749999999844e+00 8.410415000000000418e+00 1.190865000000000062e+00
7.142857142857143238e+00 4.329765000000000086e+00 1.538277499999999964e+00 2.531826249999999945e+00 8.076250000000000095e-03 1.828993374999999943e+01 1.908761750000000035e+01 3.070202500000000168e+00
9.183673469387755972e+00 5.717141250000000063e+00 1.587518750000000090e+00 2.576648749999999932e+00 1.356374999999999942e-02 3.436161750000000126e+01 3.637205749999999682e+01 6.172946249999999857e+00
1.122448979591836782e+01 7.146976249999999808e+00 1.629991250000000003e+00 2.615724999999999856e+00 1.926875000000000115e-02 5.117779875000000089e+01 5.449471499999999935e+01 9.345814999999999984e+00
1.326530612244897966e+01 7.797992500000000327e+00 1.650288750000000082e+00 2.634288750000000068e+00 2.189624999999999905e-02 5.811311750000000131e+01 6.200527000000000299e+01 1.057575875000000032e+01
1.530612244897959329e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
1.734693877551020336e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
1.938775510204081698e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
2.142857142857143060e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
2.346938775510204067e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
2.551020408163265429e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
2.755102040816326792e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
2.959183673469387799e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
3.163265306122448806e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
3.367346938775510523e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
3.571428571428571530e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
3.775510204081632537e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
3.979591836734694255e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
4.183673469387755262e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
4.387755102040816269e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
4.591836734693877986e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
4.795918367346938993e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
5.000000000000000000e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
5.204081632653061718e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
5.408163265306122014e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
5.612244897959183731e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
5.816326530612245449e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
6.020408163265305745e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
6.224489795918367463e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
6.428571428571429180e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
6.632653061224490898e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
6.836734693877551194e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
7.040816326530611491e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
7.244897959183674629e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
7.448979591836734926e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
7.653061224489795222e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
7.857142857142858361e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
8.061224489795918657e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
8.265306122448978954e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
8.469387755102042092e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
8.673469387755102389e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
8.877551020408162685e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
9.081632653061225824e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
9.285714285714286120e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
9.489795918367346417e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
9.693877551020409555e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01
9.897959183673469852e+01 7.851021249999999618e+00 1.651864999999999917e+00 2.635713749999999855e+00 2.207249999999999837e-02 5.870696000000000225e+01 6.264676500000000203e+01 1.068300625000000004e+01


==> anc/multiplicities/multiplicities_hydro_7.7_midrap.txt <==
# Number of nuclei at 7.7GeV:
# time, d, t, He3, H3L, p, n, L
1.020408163265306145e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.061224489795918657e+00 3.962500000000000050e-02 6.599999999999999964e-04 6.212499999999999490e-04 1.062499999999999941e-04 8.552037500000000403e-01 8.995149999999999535e-01 1.926937499999999970e-01
5.102040816326530503e+00 1.921825000000000061e-01 4.825000000000000296e-03 4.298749999999999620e-03 5.987499999999999984e-04 3.185792499999999805e+00 3.386680000000000135e+00 6.700249999999999817e-01
7.142857142857143238e+00 4.787087500000000162e-01 1.089249999999999940e-02 9.997499999999999443e-03 1.586249999999999986e-03 7.676876250000000290e+00 8.167248750000000612e+00 1.652842499999999992e+00
9.183673469387755972e+00 9.138887500000000275e-01 1.997124999999999942e-02 1.854625000000000024e-02 3.071250000000000195e-03 1.437406374999999947e+01 1.530630999999999986e+01 3.087264999999999926e+00
1.122448979591836782e+01 1.228317499999999951e+00 2.649875000000000147e-02 2.461624999999999924e-02 4.157499999999999737e-03 1.927120874999999955e+01 2.054891874999999857e+01 4.084398750000000078e+00
1.326530612244897966e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952585499999999996e+01 2.082464625000000069e+01 4.118255000000000443e+00
1.530612244897959329e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
1.734693877551020336e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
1.938775510204081698e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
2.142857142857143060e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
2.346938775510204067e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
2.551020408163265429e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
2.755102040816326792e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
2.959183673469387799e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
3.163265306122448806e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
3.367346938775510523e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
3.571428571428571530e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
3.775510204081632537e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
3.979591836734694255e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
4.183673469387755262e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
4.387755102040816269e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
4.591836734693877986e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
4.795918367346938993e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
5.000000000000000000e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
5.204081632653061718e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
5.408163265306122014e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
5.612244897959183731e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
5.816326530612245449e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
6.020408163265305745e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
6.224489795918367463e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
6.428571428571429180e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
6.632653061224490898e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
6.836734693877551194e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
7.040816326530611491e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
7.244897959183674629e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
7.448979591836734926e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
7.653061224489795222e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
7.857142857142858361e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
8.061224489795918657e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
8.265306122448978954e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
8.469387755102042092e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
8.673469387755102389e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
8.877551020408162685e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
9.081632653061225824e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
9.285714285714286120e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
9.489795918367346417e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
9.693877551020409555e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00
9.897959183673469852e+01 1.234861250000000021e+00 2.656874999999999862e-02 2.467874999999999930e-02 4.163749999999999916e-03 1.952688249999999925e+01 2.082574874999999892e+01 4.118303749999999930e+00


==> anc/pt_spectra/pt_histograms_deuteron.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.328529842992967613e-01 2.721489529380951428e-02 8.977365600705394235e-04
3.936759705390208697e-01 2.436448664444033560e-02 4.934468883300297936e-04
6.544989567787449225e-01 2.439903014107835943e-02 3.829684859787202888e-04
9.153219430184690308e-01 2.270749397950478504e-02 3.124128598033663927e-04
1.176144929258193139e+00 1.948487212804957819e-02 2.552992830427382371e-04
1.436967915497917136e+00 1.538692068305018250e-02 2.052501850257628334e-04
1.697790901737641356e+00 1.098621829758958911e-02 1.595560390905667364e-04
1.958613887977365353e+00 7.396008904941539161e-03 1.218864794975024860e-04
2.219436874217089795e+00 4.069973273781402230e-03 8.493870112203960902e-05
2.480259860456813570e+00 2.242924709558564121e-03 5.964719027297052937e-05
2.741082846696537789e+00 1.126704336158752167e-03 4.021380219247755439e-05
3.001905832936262009e+00 5.438930419172487976e-04 2.669865937007009755e-05
3.262728819175985784e+00 2.303110944322626799e-04 1.666472592482901179e-05
3.523551805415710003e+00 1.027234595018322941e-04 1.070966098397010488e-05
3.784374791655434223e+00 3.430696265890530817e-05 5.972075642621890226e-06
4.045197777895157998e+00 1.847890836334460706e-05 4.239352323303565143e-06
4.306020764134882661e+00 4.568318294671833108e-06 2.043014049948426813e-06
4.566843750374607325e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.827666736614331100e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.088489722854054875e+00 7.731674624666770233e-07 7.731674624666770233e-07


==> anc/pt_spectra/pt_histograms_deuteron_coal.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.333870760468532646e-01 3.241572992799300612e-02 5.581457662142515685e-04
3.920449344950486248e-01 3.191623709854526231e-02 3.230461178149009118e-04
6.507027929432440683e-01 3.062986466259360469e-02 2.456449339526232956e-04
9.093606513914394007e-01 2.744343036553095749e-02 1.966879380326192134e-04
1.168018509839634955e+00 2.404726506052779281e-02 1.624555642760785426e-04
1.426676368287830288e+00 1.869370863158524576e-02 1.296019718524064337e-04
1.685334226736025620e+00 1.331996011913046118e-02 1.006549297909960970e-04
1.943992085184220953e+00 8.694384819950532264e-03 7.571794025763659561e-05
2.202649943632416285e+00 5.142371422530025472e-03 5.470607896308537967e-05
2.461307802080611395e+00 2.647325836068626509e-03 3.713191462440762432e-05
2.719965660528806950e+00 1.320088064580288243e-03 2.494286579717989709e-05
2.978623518977002504e+00 5.822847270618944924e-04 1.583020360485406207e-05
3.237281377425198059e+00 2.407555719486566975e-04 9.763927756665159000e-06
3.495939235873393169e+00 1.213716720978880187e-04 6.671190436223981137e-06
3.754597094321588280e+00 4.472611464611212114e-05 3.907738780499482139e-06
4.013254952769783834e+00 1.533196092671086207e-05 2.212977942060334640e-06
4.271912811217979389e+00 6.901741236940532259e-06 1.439112529994205282e-06
4.530570669666174943e+00 2.829438819225731171e-06 8.947471168850727821e-07
4.789228528114369610e+00 1.873638043272135151e-06 7.081686156353922624e-07
5.047886386562565164e+00 1.015789306203325007e-06 5.078946531016625037e-07


==> anc/pt_spectra/pt_histograms_deuteron_hydro.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.201095826581249082e-01 6.634032268915000807e-02 1.258442295592138247e-03
3.513917769773310384e-01 6.455152119223876717e-02 7.257562572178885172e-04
5.826739712965371965e-01 5.936526369658214758e-02 5.404888473519118284e-04
8.139561656157432434e-01 5.124001601563291791e-02 4.248518025425215491e-04
1.045238359934949290e+00 4.155340792667312072e-02 3.376206481067523576e-04
1.276520554254155559e+00 3.048026414848323262e-02 2.616548580533366070e-04
1.507802748573361606e+00 2.034916176600825785e-02 1.967135799983279012e-04
1.739084942892567653e+00 1.278084770590818750e-02 1.451619447603508316e-04
1.970367137211773922e+00 7.377810474955346157e-03 1.036152108238704223e-04
2.201649331530980191e+00 3.933013943048336430e-03 7.156851641463767239e-05
2.432931525850186461e+00 2.102478942805134383e-03 4.977763167202833134e-05
2.664213720169392730e+00 1.014867448885713565e-03 3.304863119989120236e-05
2.895495914488598554e+00 5.060164488360665951e-04 2.238484978697965325e-05
3.126778108807804823e+00 2.255821518996968100e-04 1.438259269339634092e-05
3.358060303127010648e+00 9.306892507764356751e-05 8.914386277664500550e-06
3.589342497446216917e+00 2.476358308369308735e-05 4.447670819011830425e-06
3.820624691765423186e+00 1.200749170751943820e-05 3.001872926879859549e-06
4.051906886084628567e+00 5.661053004632045910e-06 2.001484484115899796e-06
4.283189080403834836e+00 1.338842345117529818e-06 9.467045011723053437e-07
4.514471274723041105e+00 6.351258612606272379e-07 6.351258612606272379e-07


==> anc/pt_spectra/pt_histograms_helium3.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.578463277255731378e-01 1.062060773434999103e-04 6.131810734384388116e-05
3.414772169487660936e-01 1.309154341489583229e-04 4.628559562435467610e-05
5.251081061719591325e-01 8.513416110583931005e-05 3.009947131428350394e-05
7.087389953951520605e-01 9.461445976434741515e-05 2.731284190708849728e-05
8.923698846183450994e-01 1.064551343772474306e-04 2.581916255451252563e-05
1.076000773841538027e+00 1.142543367885865422e-04 2.435910645006182383e-05
1.259631663064730844e+00 1.020344584306223808e-04 2.127565531329217837e-05
1.443262552287924105e+00 6.969309609357314690e-05 1.642682028321708522e-05
1.626893441511116922e+00 7.556595389866581174e-05 1.611071550329058120e-05
1.810524330734310183e+00 8.333395528360225911e-05 1.603762717187466483e-05
1.994155219957503000e+00 6.164903993877202169e-05 1.314361947758183377e-05
2.177786109180695817e+00 5.645079389615594457e-05 1.203534969750336707e-05
2.361416998403888634e+00 4.022896254471980713e-05 9.756956575346847766e-06
2.545047887627081895e+00 5.050036000804182474e-05 1.053005297674817222e-05
2.728678776850275156e+00 1.638325422841764050e-05 5.792355081408646617e-06
2.912309666073467973e+00 1.726901450704461022e-05 5.756338169014869791e-06
3.095940555296660790e+00 5.414909941383956631e-06 3.126299712295607984e-06
3.279571444519853607e+00 1.192733837544112386e-05 4.508110163476336391e-06
3.463202333743046868e+00 8.067792789865084981e-06 3.608026621304202057e-06
3.646833222966240129e+00 6.129240820130532821e-06 3.064620410065266410e-06


==> anc/pt_spectra/pt_histograms_helium3_coal.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.555938876039359986e-01 5.648494826469858531e-05 2.305988356600293917e-05
3.819565937767638863e-01 1.035437213459054062e-04 1.992699846398469782e-05
6.083192999495916631e-01 8.909311541284796172e-05 1.464681794975152309e-05
8.346820061224196063e-01 8.423531478715159525e-05 1.215832041690870845e-05
1.061044712295247550e+00 7.454767297543898267e-05 1.014465335009402914e-05
1.287407418468075493e+00 7.964454758552297136e-05 9.519344185171157559e-06
1.513770124640903436e+00 6.483192094943149189e-05 7.920479758943950739e-06
1.740132830813731157e+00 5.303128682352893831e-05 6.681314125752097685e-06
1.966495536986558879e+00 4.618200046997672476e-05 5.865119924809901387e-06
2.192858243159387044e+00 3.005909998638080956e-05 4.480946060800699776e-06
2.419220949332214765e+00 3.511773326961464050e-05 4.611184285752299573e-06
2.645583655505042486e+00 2.546890947692464601e-05 3.755185834409767991e-06
2.871946361677870208e+00 1.683106636282153074e-05 2.929912579674765180e-06
3.098309067850698373e+00 8.037078316240128123e-06 1.949277812895258026e-06
3.324671774023526538e+00 5.286965624865595861e-06 1.526215513356224728e-06
3.551034480196354259e+00 4.949945003702515272e-06 1.428926040180745190e-06
3.777397186369181981e+00 2.714434737552502564e-06 1.025959895096971614e-06
4.003759892542009702e+00 2.195114823939066934e-06 8.961518742450076774e-07
4.230122598714838311e+00 6.925498797821893214e-07 4.897067163039144233e-07
4.456485304887666032e+00 6.573725024944806157e-07 4.648325542794179192e-07


==> anc/pt_spectra/pt_histograms_helium3_hydro.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
2.538071544813605418e-01 1.088331505494346602e-04 3.847832938570084341e-05
4.458657794852988188e-01 2.787875877968549305e-04 4.646459796614249067e-05
6.379244044892370402e-01 2.976929482728146639e-04 4.014090895636173513e-05
8.299830294931752617e-01 1.497643213497692344e-04 2.496072022496154358e-05
1.022041654497113594e+00 2.162153147684377035e-04 2.702691434605471293e-05
1.214100279501051816e+00 1.763243148728839795e-04 2.239321038207784479e-05
1.406158904504990037e+00 1.546967617279005204e-04 1.948996000757330667e-05
1.598217529508928259e+00 1.296254972063201627e-04 1.673457973079780402e-05
1.790276154512866480e+00 1.195767476600556877e-04 1.518626213909680460e-05
1.982334779516804701e+00 8.186455999775354606e-05 1.194117334805119933e-05
2.174393404520743367e+00 5.875416744276017151e-05 9.659125627559165712e-06
2.366452029524681144e+00 5.398574430486365879e-05 8.875201692645544939e-06
2.558510654528619810e+00 2.699092947424400158e-05 6.035355308031224109e-06
2.750569279532557587e+00 1.882971494737797788e-05 4.861811493668518907e-06
2.942627904536496253e+00 1.525397667298161807e-05 4.230691926858985150e-06
3.134686529540434030e+00 7.710437070708564991e-06 2.914271284101172800e-06
3.326745154544372696e+00 6.227400425411463232e-06 2.542325577708162873e-06
3.518803779548310473e+00 4.906254011437677251e-06 2.194143496891135526e-06
3.710862404552249139e+00 9.304653892686727586e-07 9.304653892686727586e-07
3.902921029556186916e+00 8.846781694086245559e-07 8.846781694086245559e-07


==> anc/pt_spectra/pt_histograms_hypertriton.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
3.739341431362448454e-01 2.211539880257416271e-05 1.563794846194504329e-05
6.221036585584177603e-01 0.000000000000000000e+00 0.000000000000000000e+00
8.702731739805906752e-01 1.900484341837552812e-05 9.502421709187764060e-06
1.118442689402763701e+00 2.587880427758433292e-05 9.781268620886098895e-06
1.366612204824936727e+00 1.210248623883211163e-05 6.051243119416055813e-06
1.614781720247109531e+00 1.024250224989095646e-05 5.121251124945478230e-06
1.862951235669282557e+00 1.109758342438031723e-05 4.962990184577858297e-06
2.111120751091455361e+00 7.834419416399033016e-06 3.917209708199516508e-06
2.359290266513628609e+00 8.762913596020990506e-06 3.918894096332012825e-06
2.607459781935801413e+00 4.757332840940735837e-06 2.746647396341780836e-06
2.855629297357974217e+00 7.239825131546334045e-06 3.237748227869792370e-06
3.103798812780147465e+00 5.328762075238717901e-06 2.664381037619358951e-06
3.351968328202320269e+00 2.467118388851840132e-06 1.744516142747165951e-06
3.600137843624493073e+00 2.297051685396372419e-06 1.624260823479763202e-06
3.848307359046666321e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.096476874468839569e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.344646389891012817e+00 9.517118263753972167e-07 9.517118263753972167e-07
4.592815905313186065e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.840985420735358424e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.089154936157531672e+00 8.124828979564123835e-07 8.124828979564123835e-07


==> anc/pt_spectra/pt_histograms_hypertriton_coal.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.715378481158663926e-01 9.223697072983720027e-05 2.916789119805689046e-05
3.811005095163753076e-01 3.736525659916053153e-05 1.245508553305351164e-05
5.906631709168842503e-01 5.357412567694644882e-05 1.197953868487691920e-05
8.002258323173931931e-01 5.338462376394098027e-05 1.027387563356607214e-05
1.009788493717902025e+00 5.014002539868133150e-05 8.863587992068322309e-06
1.219351155118411079e+00 4.022517005773978331e-05 7.224653817298735941e-06
1.428913816518919910e+00 4.761320421084024051e-05 7.260945571107488950e-06
1.638476477919428742e+00 2.993549693006423689e-05 5.376573967445780330e-06
1.848039139319937796e+00 2.910936563673236310e-05 4.992215021095566911e-06
2.057601800720446406e+00 3.383423287674170929e-05 5.100702523711784736e-06
2.267164462120955903e+00 3.140468758677655034e-05 4.681534417078413018e-06
2.476727123521464513e+00 1.916496733789491052e-05 3.499028308271591866e-06
2.686289784921973123e+00 1.472489264238296014e-05 2.944978528476592198e-06
2.895852446322482621e+00 8.741954512670205993e-06 2.185488628167551498e-06
3.105415107722991230e+00 7.133018710098741638e-06 1.906379439045549334e-06
3.314977769123499840e+00 2.863753408501299488e-06 1.169122433330716087e-06
3.524540430524009338e+00 3.591306563249173391e-06 1.269718612096622595e-06
3.734103091924517948e+00 1.694878913219063388e-06 8.474394566095316938e-07
3.943665753325026557e+00 4.012036634286843463e-07 4.012036634286843463e-07
4.153228414725536055e+00 7.619196391714961636e-07 5.387585435773723822e-07


==> anc/pt_spectra/pt_histograms_hypertriton_hydro.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
2.730396099002064814e-01 8.973708269502523704e-05 3.172684984877516859e-05
4.895612336915012297e-01 5.630449964627133938e-05 1.876816654875711313e-05
7.060828574827959780e-01 3.903861992554168798e-05 1.301287330851389712e-05
9.226044812740907819e-01 2.323753702826859661e-05 8.782963436921946602e-06
1.139126105065385586e+00 3.226391434233596132e-05 9.313789815329346407e-06
1.355647728856680168e+00 4.518463301911119573e-05 1.010359109691141763e-05
1.572169352647974971e+00 2.727321425003461893e-05 7.289073111407882565e-06
1.788690976439269775e+00 4.109448480822727176e-05 8.388376585225986798e-06
2.005212600230564579e+00 2.443808506870042796e-05 6.109521267175106990e-06
2.221734224021859383e+00 6.892638695178372594e-06 3.082481733352858512e-06
2.438255847813153743e+00 1.004889543261329504e-05 3.552821051917693621e-06
2.654777471604448547e+00 1.038297959209075792e-05 3.460993197363586114e-06
2.871299095395743350e+00 4.266671154517124123e-06 2.133335577258562061e-06
3.087820719187037710e+00 4.959358938082044696e-06 2.217892742074524192e-06
3.304342342978332958e+00 1.853756020823484650e-06 1.310803452989676935e-06
3.520863966769627318e+00 2.609634128570774946e-06 1.506672966616771160e-06
3.737385590560922566e+00 8.194825453156858415e-07 8.194825453156858415e-07
3.953907214352217370e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.170428838143512174e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.386950461934807421e+00 6.981437978737190240e-07 6.981437978737190240e-07


==> anc/pt_spectra/pt_histograms_triton.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.544965044443583901e-01 1.687980766763860579e-04 7.548879478392421364e-05
3.512362867670368871e-01 1.336470200110992531e-04 4.454900667036641769e-05
5.479760690897154118e-01 1.237365226579324187e-04 3.431833669929131069e-05
7.447158514123939366e-01 1.050550196587305112e-04 2.712508943825041061e-05
9.414556337350723503e-01 6.648099866366139724e-05 1.919141123723002595e-05
1.138195416057750986e+00 1.145616668083173056e-04 2.291233336166345909e-05
1.334935198380429400e+00 1.211205005137659505e-04 2.175388407640907842e-05
1.531674980703107813e+00 1.021576240337664380e-04 1.865134503480859728e-05
1.728414763025786449e+00 6.337054977629932634e-05 1.382858767527897826e-05
1.925154545348464641e+00 5.418518293285805407e-05 1.211617524111320300e-05
2.121894327671143277e+00 5.653536904802038083e-05 1.178843935054844990e-05
2.318634109993821468e+00 3.599182838348140696e-05 8.997957095870351741e-06
2.515373892316500104e+00 3.732382147208187416e-05 8.797309087568386282e-06
2.712113674639178740e+00 2.307753960075611602e-05 6.661911850365395729e-06
2.908853456961857376e+00 1.972363648304049138e-05 5.946900155964571058e-06
3.105593239284535567e+00 5.038402159087729540e-06 2.908922842834891859e-06
3.302333021607214203e+00 9.476468653936120833e-06 3.868752127603805534e-06
3.499072803929892395e+00 7.453035208110789654e-06 3.333098672807004031e-06
3.695812586252571030e+00 7.056286593221265824e-06 3.155667298232631967e-06
3.892552368575249666e+00 1.339928680932698615e-06 1.339928680932698615e-06


==> anc/pt_spectra/pt_histograms_triton_coal.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.903557003988304019e-01 1.415029259261300410e-04 3.246299759617486577e-05
4.242400642632342400e-01 1.169591141624257450e-04 1.976969859273048098e-05
6.581244281276381614e-01 1.077059508327836017e-04 1.523192164160122976e-05
8.920087919920419717e-01 1.112516884449747028e-04 1.329712008661903406e-05
1.125893155856446004e+00 1.145834565303893357e-04 1.201161000199922240e-05
1.359777519720849703e+00 1.021729480659080573e-04 1.032102634731779058e-05
1.593661883585253403e+00 7.205540096375351951e-05 8.006155662639280322e-06
1.827546247449657546e+00 6.903977011038941352e-05 7.318200995313923103e-06
2.061430611314061245e+00 5.226639873360954295e-05 5.995367111121217230e-06
2.295314975178465389e+00 5.188176017149592745e-05 5.660764123176789813e-06
2.529199339042869532e+00 3.082885078447527687e-05 4.156961391758609052e-06
2.763083702907272787e+00 2.821930763281072055e-05 3.805090664969781800e-06
2.996968066771676931e+00 1.277201307721224842e-05 2.457975062740637534e-06
3.230852430636081074e+00 1.535778658224561878e-05 2.595939734639481001e-06
3.464736794500484773e+00 6.955948838450261639e-06 1.687065399254288679e-06
3.698621158364888473e+00 3.832991499410880599e-06 1.212098339020232882e-06
3.932505522229292616e+00 1.081507708972053897e-06 6.244087669056706439e-07
4.166389886093695871e+00 1.020796217862772696e-06 5.893569711708235716e-07
4.400274249958100015e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.634158613822503270e+00 6.118385079556035545e-07 4.326351579664667067e-07


==> anc/pt_spectra/pt_histograms_triton_hydro.txt <==
# p_T, d^(2)N/(2pi*p_T*dp_T*dy), error
1.699851476507828751e-01 2.985477717319710519e-04 7.463694293299276297e-05
3.790610894025946420e-01 2.091874522234493899e-04 4.183749044468988476e-05
5.881370311544064089e-01 1.995391084163298297e-04 3.280402735145851364e-05
7.972129729062181758e-01 3.023737341477582513e-04 3.468464606134505585e-05
1.006288914658029832e+00 1.985741394770554477e-04 2.501798999356868482e-05
1.215364856409841821e+00 1.852919291150818262e-04 2.199010628851347698e-05
1.424440798161653365e+00 1.558685388457192982e-04 1.862985369235529927e-05
1.633516739913465354e+00 1.320353288885051535e-04 1.601163550942569599e-05
1.842592681665276899e+00 1.015611238397642749e-04 1.322213211068750003e-05
2.051668623417088888e+00 4.947064694506906181e-05 8.745257481135972684e-06
2.260744565168900877e+00 6.313436933634722717e-05 9.411516103510046908e-06
2.469820506920712422e+00 4.494770070528340990e-05 7.597548098266842785e-06
2.678896448672524411e+00 1.539190074166652854e-05 4.268945180840835948e-06
2.887972390424335956e+00 1.427759779556339893e-05 3.959893149411957451e-06
3.097048332176147944e+00 1.024134143537337313e-05 3.238596523123797666e-06
3.306124273927959489e+00 4.796844701482736588e-06 2.145214166005016713e-06
3.515200215679771478e+00 9.023079046874700500e-07 9.023079046874700500e-07
3.724276157431583023e+00 4.258267656706692235e-06 1.904355189356980241e-06
3.933352099183395012e+00 2.419152565944037113e-06 1.396698385158563374e-06
4.142428040935206113e+00 1.531368998965584789e-06 1.082841403667420227e-06


==> anc/ratio_vs_time/double_ratio_vs_time_14.5.txt <==
# time[fm], double ratio at 14.5GeV, error
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 4.339762627548191531e-01 2.415867547380864400e-01
4.000000000000000000e+00 3.481033401540370442e-01 1.203847559598672373e-01
6.000000000000000000e+00 4.229631080479107630e-01 6.979643171871253993e-02
8.000000000000000000e+00 4.767872257413290349e-01 5.459807995084262761e-02
1.000000000000000000e+01 4.774714709044084460e-01 4.210139316736970921e-02
1.200000000000000000e+01 5.261440652687122688e-01 3.914457660841171721e-02
1.400000000000000000e+01 5.325465899530381630e-01 3.970172218268223224e-02
1.600000000000000000e+01 5.284317610007560617e-01 4.097353144038051037e-02
1.800000000000000000e+01 5.263905584602888155e-01 4.272682020234250949e-02
2.000000000000000000e+01 5.785673068616929982e-01 4.595275725766467118e-02
2.200000000000000000e+01 5.998642957364928030e-01 4.900952164267229072e-02
2.400000000000000000e+01 5.939672572786351967e-01 4.987450371846183228e-02
2.600000000000000000e+01 5.872813189063594841e-01 5.019770836177107898e-02
2.800000000000000000e+01 6.039110009855036543e-01 5.147547586278965193e-02
3.000000000000000000e+01 6.199196722426918438e-01 5.311624106007341306e-02
3.200000000000000000e+01 6.229587858032961112e-01 5.269443950316714947e-02
3.400000000000000000e+01 6.217490059722661222e-01 5.365762059962298630e-02
3.600000000000000000e+01 6.180139987229023024e-01 5.411699117312690488e-02
3.800000000000000000e+01 6.222763649546954046e-01 5.479487677968038900e-02
4.000000000000000000e+01 6.260665545032678692e-01 5.528745287468370129e-02
4.200000000000000000e+01 6.292587979350290350e-01 5.560549316100646400e-02
4.400000000000000000e+01 6.363755108042825626e-01 5.586725970009805836e-02
4.600000000000000000e+01 6.291007495042487685e-01 5.600627713118607603e-02
4.800000000000000000e+01 6.332899604082520284e-01 5.619453858514564942e-02
5.000000000000000000e+01 6.342849893285422702e-01 5.626113379109594359e-02
5.200000000000000000e+01 6.376462787460979165e-01 5.638363441951080995e-02
5.400000000000000000e+01 6.402960889718374293e-01 5.649211753179123052e-02
5.600000000000000000e+01 6.440812029018285756e-01 5.656576171349150806e-02
5.800000000000000000e+01 6.478715202383661387e-01 5.667216098049199929e-02
6.000000000000000000e+01 6.486848963077747054e-01 5.672202618538495916e-02
6.200000000000000000e+01 6.492554471626414969e-01 5.681254358984128006e-02
6.400000000000000000e+01 6.498558141248934605e-01 5.685528615671555513e-02
6.600000000000000000e+01 6.503203414555567274e-01 5.688363572640673521e-02
6.800000000000000000e+01 6.482086125542541044e-01 5.697047354790640838e-02
7.000000000000000000e+01 6.519336478885171537e-01 5.703722369784614693e-02
7.200000000000000000e+01 6.517746931261250154e-01 5.700523710518614479e-02
7.400000000000000000e+01 6.517041788650934642e-01 5.701674128140967607e-02
7.600000000000000000e+01 6.515263888476892085e-01 5.701245712751907418e-02
7.800000000000000000e+01 6.517043273707546769e-01 5.702508110818626380e-02
8.000000000000000000e+01 6.517376806215975371e-01 5.701568748562026862e-02
8.200000000000000000e+01 6.517586973669036166e-01 5.702646379562950618e-02
8.400000000000000000e+01 6.516573310577107314e-01 5.700914526165753310e-02
8.600000000000000000e+01 6.516762144476901941e-01 5.702669814943391730e-02
8.800000000000000000e+01 6.513074633373610034e-01 5.699405943927161877e-02
9.000000000000000000e+01 6.513116115408437157e-01 5.699375812032640015e-02
9.200000000000000000e+01 6.512067345910491634e-01 5.696869149645762687e-02
9.400000000000000000e+01 6.513073272768763466e-01 5.698545289819068743e-02
9.600000000000000000e+01 6.511896172337076072e-01 5.697999631773539159e-02
9.800000000000000000e+01 6.514231170549080741e-01 5.698023046991625151e-02


==> anc/ratio_vs_time/double_ratio_vs_time_19.6.txt <==
# time[fm], double ratio at 19.6GeV, error
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 3.942045355766770065e-01 0.000000000000000000e+00
4.000000000000000000e+00 4.369741651158456364e-01 2.295172721850894937e-01
6.000000000000000000e+00 4.138077344447283479e-01 1.224716710878935716e-01
8.000000000000000000e+00 3.650489570817718743e-01 8.361576981729279545e-02
1.000000000000000000e+01 3.628577618525377080e-01 6.324663482006855075e-02
1.200000000000000000e+01 4.699970703947356498e-01 7.196777821919604634e-02
1.400000000000000000e+01 5.248478887452644459e-01 6.866369218460158241e-02
1.600000000000000000e+01 5.375554781498879109e-01 8.015271448383648467e-02
1.800000000000000000e+01 5.180332513529881666e-01 7.308280128452311619e-02
2.000000000000000000e+01 5.345306614051543725e-01 8.269881976284175484e-02
2.200000000000000000e+01 5.337726293278370893e-01 8.183530897383448077e-02
2.400000000000000000e+01 5.807319758949720523e-01 8.844256930018951079e-02
2.600000000000000000e+01 5.694193710726918045e-01 8.944531002072934889e-02
2.800000000000000000e+01 5.785425815743421296e-01 9.295968042406038689e-02
3.000000000000000000e+01 5.772644845265684221e-01 9.282050160907870384e-02
3.200000000000000000e+01 5.872838220631946271e-01 9.556895104409623976e-02
3.400000000000000000e+01 5.865049893283584836e-01 9.530362669580590140e-02
3.600000000000000000e+01 5.854662030850426024e-01 9.673546884706030191e-02
3.800000000000000000e+01 5.739747235844672169e-01 9.757658624793179303e-02
4.000000000000000000e+01 5.680679159061990946e-01 9.786024754514582868e-02
4.200000000000000000e+01 5.728650801551909977e-01 9.869415604726361479e-02
4.400000000000000000e+01 5.619436351636288851e-01 9.644259757120722532e-02
4.600000000000000000e+01 5.652797720201072629e-01 9.700358833483901932e-02
4.800000000000000000e+01 5.750409445861273117e-01 9.747224131560235094e-02
5.000000000000000000e+01 5.835321995406210771e-01 1.006685640231761297e-01
5.200000000000000000e+01 5.854949549066472692e-01 1.008957841038592707e-01
5.400000000000000000e+01 5.706512733820445771e-01 9.789467324736353393e-02
5.600000000000000000e+01 5.553709024236546110e-01 9.810908634840491416e-02
5.800000000000000000e+01 5.558953774838775175e-01 9.818255818430442206e-02
6.000000000000000000e+01 5.570653248248516043e-01 9.841094615339433804e-02
6.200000000000000000e+01 5.571117464499684147e-01 9.839906595097502873e-02
6.400000000000000000e+01 5.571649513914147533e-01 9.841330119647180574e-02
6.600000000000000000e+01 5.576626314899844061e-01 9.853819386024646743e-02
6.800000000000000000e+01 5.586365950949083725e-01 9.867491717335839796e-02
7.000000000000000000e+01 5.589502214560349014e-01 9.872659574290683360e-02
7.200000000000000000e+01 5.590086295293137386e-01 9.882354243733941501e-02
7.400000000000000000e+01 5.593787528072839965e-01 9.883487883374929284e-02
7.600000000000000000e+01 5.594994611293812037e-01 9.887641486762752119e-02
7.800000000000000000e+01 5.600662274643410932e-01 9.899028630593170730e-02
8.000000000000000000e+01 5.600810444939614552e-01 9.895164925806143597e-02
8.200000000000000000e+01 5.601768949238685735e-01 9.899076846825581588e-02
8.400000000000000000e+01 5.604547952472265226e-01 9.904569124154974369e-02
8.600000000000000000e+01 5.602204823739742601e-01 9.900596506709485878e-02
8.800000000000000000e+01 5.600030815122333250e-01 9.895889449633026025e-02
9.000000000000000000e+01 5.598990074463633393e-01 9.892320500294891905e-02
9.200000000000000000e+01 5.603428279418585234e-01 9.899779398846533796e-02
9.400000000000000000e+01 5.604618366487498227e-01 9.904275476744411888e-02
9.600000000000000000e+01 5.605694334082478303e-01 9.904275692856782942e-02
9.800000000000000000e+01 5.606303285138674042e-01 9.907917039633509781e-02


==> anc/ratio_vs_time/double_ratio_vs_time_7.7.txt <==
# time[fm], double ratio at 7.7GeV
3.611000000000000210e+00 8.977637251677295094e-02 9.024712079658002428e-02
4.000000000000000000e+00 2.456736993398558055e-01 6.593820102507053083e-02
5.000000000000000000e+00 3.362124162812930583e-01 4.661994742668611885e-02
6.000000000000000000e+00 4.603725025721032149e-01 4.048161408098012448e-02
7.000000000000000000e+00 4.212195502924779844e-01 2.964052025573063465e-02
8.000000000000000000e+00 4.183610280908638956e-01 2.291089017906492581e-02
9.000000000000000000e+00 4.066349240177146163e-01 1.817239063133421414e-02
1.000000000000000000e+01 4.244791735924783871e-01 1.543264338270375867e-02
1.100000000000000000e+01 4.223521162528060535e-01 1.287727539260717126e-02
1.200000000000000000e+01 4.332132618818547165e-01 1.235546208089529502e-02
1.300000000000000000e+01 4.338813890854016919e-01 1.197024714843633944e-02
1.400000000000000000e+01 4.453111413224056792e-01 1.218685726482734814e-02
1.500000000000000000e+01 4.663128166891523652e-01 1.253864764706527288e-02
1.600000000000000000e+01 4.717699644048972685e-01 1.262270906626914053e-02
1.700000000000000000e+01 4.756200057417538374e-01 1.287008763675260258e-02
1.800000000000000000e+01 4.820349362168422913e-01 1.287997917968342586e-02
1.900000000000000000e+01 4.879590179370686953e-01 1.313917312266986090e-02
2.000000000000000000e+01 4.937645427103659057e-01 1.343620453771756686e-02
2.100000000000000000e+01 5.003743784469072420e-01 1.381071120212946750e-02
2.200000000000000000e+01 5.130468948249042871e-01 1.409451799753787780e-02
2.300000000000000000e+01 5.173379754691265209e-01 1.419663281566217912e-02
2.400000000000000000e+01 5.326785219321141795e-01 1.457398734155354592e-02
2.500000000000000000e+01 5.348451503524670470e-01 1.477712906015271437e-02
2.600000000000000000e+01 5.423007450327335111e-01 1.506894851981827911e-02
2.700000000000000000e+01 5.522434828792146533e-01 1.532742122709631651e-02
2.800000000000000000e+01 5.579504575318212645e-01 1.555512640809889220e-02
2.900000000000000000e+01 5.636290587757870618e-01 1.574332463537738910e-02
3.000000000000000000e+01 5.700106427766720163e-01 1.599496238606753357e-02
3.100000000000000000e+01 5.747850521793550493e-01 1.616214248239710230e-02
3.200000000000000000e+01 5.790833067513904142e-01 1.629385201287786994e-02
3.300000000000000000e+01 5.856057794303639596e-01 1.648216549197518629e-02
3.400000000000000000e+01 5.881509481015201324e-01 1.644622267961964521e-02
3.500000000000000000e+01 5.859439882170240921e-01 1.652961772102863602e-02
3.600000000000000000e+01 5.908329337995925634e-01 1.662237967123006768e-02
3.700000000000000000e+01 5.912513970349954073e-01 1.670549185605414710e-02
3.800000000000000000e+01 5.960153131859921016e-01 1.678516470860083598e-02
3.900000000000000000e+01 5.988401039827412342e-01 1.700618072845244341e-02
4.000000000000000000e+01 5.987944410089286462e-01 1.705381822948912746e-02
4.100000000000000000e+01 6.002989341993609784e-01 1.694086863530413004e-02
4.200000000000000000e+01 6.003536029501790328e-01 1.713459531852683584e-02
4.300000000000000000e+01 6.030828976970730171e-01 1.716887960075961020e-02
4.400000000000000000e+01 6.026219722953456426e-01 1.720293730314570446e-02
4.500000000000000000e+01 6.033109602214314915e-01 1.720838400070924881e-02
4.600000000000000000e+01 6.026772893229062067e-01 1.705331977162892476e-02
4.700000000000000000e+01 6.033492331973339118e-01 1.707268271278614830e-02
4.800000000000000000e+01 6.052033204769401431e-01 1.709068439371352888e-02
4.900000000000000000e+01 6.048087389973503258e-01 1.710278247335103238e-02
5.000000000000000000e+01 6.051484325792906294e-01 1.711251078520461405e-02
5.100000000000000000e+01 6.056407643225353299e-01 1.712910861089986594e-02
5.200000000000000000e+01 6.065818540722758279e-01 1.714691514311900838e-02
5.300000000000000000e+01 6.069656822160582887e-01 1.714118418364270202e-02
5.400000000000000000e+01 6.075789835197025202e-01 1.714936820045783947e-02
5.500000000000000000e+01 6.049406496946557743e-01 1.714396951727664709e-02
5.600000000000000000e+01 6.050524744843832625e-01 1.715679976250822358e-02
5.700000000000000000e+01 6.055700366705724091e-01 1.716226747568348407e-02
5.800000000000000000e+01 6.064479740453523338e-01 1.716617561322042462e-02
5.900000000000000000e+01 6.065068486420728266e-01 1.716782135785161964e-02
6.000000000000000000e+01 6.067584358646229692e-01 1.717518067365682299e-02
6.100000000000000000e+01 6.066342553761314704e-01 1.717142743980697855e-02
6.200000000000000000e+01 6.066794728173817708e-01 1.717268690296096245e-02
6.300000000000000000e+01 6.067235492854562429e-01 1.718358924777119504e-02
6.400000000000000000e+01 6.066410841900481410e-01 1.719565447144318082e-02
6.500000000000000000e+01 6.067147142129749593e-01 1.719777338469337391e-02
6.600000000000000000e+01 6.063097298635143906e-01 1.719550198305275224e-02
6.700000000000000000e+01 6.064743748553076408e-01 1.719061322434857833e-02
6.800000000000000000e+01 6.065388758211505138e-01 1.719014416196053968e-02
6.900000000000000000e+01 6.056334107720865445e-01 1.718765808673872533e-02
7.000000000000000000e+01 6.056851029144142418e-01 1.718915296925845049e-02
7.100000000000000000e+01 6.052887617261109021e-01 1.718713458640651684e-02
7.200000000000000000e+01 6.052482152857423525e-01 1.718821372462754973e-02
7.300000000000000000e+01 6.052053338650840164e-01 1.718692909816139230e-02
7.400000000000000000e+01 6.045100973077629503e-01 1.718094692319381556e-02
7.500000000000000000e+01 6.047580359119244520e-01 1.718825471365815691e-02
7.600000000000000000e+01 6.048137292776506468e-01 1.718988475129790833e-02
7.700000000000000000e+01 6.057660601857361993e-01 1.719370103319312060e-02
7.800000000000000000e+01 6.057889133256244563e-01 1.719434496730784870e-02
7.900000000000000000e+01 6.053763191475697303e-01 1.717979879391083251e-02
8.000000000000000000e+01 6.054261573235101279e-01 1.718359148475144191e-02
8.100000000000000000e+01 6.059639260892415447e-01 1.718488357185184862e-02
8.200000000000000000e+01 6.060726415908997966e-01 1.718808499950437094e-02
8.300000000000000000e+01 6.060682472485002803e-01 1.718794527785617171e-02
8.400000000000000000e+01 6.061282942357296699e-01 1.718971483459253574e-02
8.500000000000000000e+01 6.060950491536588602e-01 1.718872419851384670e-02
8.600000000000000000e+01 6.061375304025720112e-01 1.718997234849556355e-02
8.700000000000000000e+01 6.062755288301859835e-01 1.719404255724167260e-02
8.800000000000000000e+01 6.064125921879780501e-01 1.719809188668832214e-02
8.900000000000000000e+01 6.065704099523864246e-01 1.719303298870021590e-02
9.000000000000000000e+01 6.060634683925294475e-01 1.718542994453103531e-02
9.100000000000000000e+01 6.061965150320013374e-01 1.718934063903418755e-02
9.200000000000000000e+01 6.061729609442297884e-01 1.718864421511467899e-02
9.300000000000000000e+01 6.063653771477035548e-01 1.718694961125851600e-02
9.400000000000000000e+01 6.059772359203066117e-01 1.718285667431006247e-02
9.500000000000000000e+01 6.058583341250031173e-01 1.717934272119602326e-02
9.600000000000000000e+01 6.056849268296713440e-01 1.717421692424583521e-02
9.700000000000000000e+01 6.058243574178733271e-01 1.718066118694005356e-02
9.800000000000000000e+01 6.059315916963968762e-01 1.718149571179506188e-02
9.900000000000000000e+01 6.059751135064203043e-01 1.718510778521891227e-02
1.000000000000000000e+02 6.062923245003200012e-01 1.719416467979497515e-02


==> anc/ratios/histogram_particle_ratios.txt <==
# energy[GeV], N_d/N_p, error, N_t/N_p, error, N_t*N_p/N_d^2, error, N_d/N_p via coalescence, error, N_t/N_p via coalescence, error, N_t*N_p/N_d^2 via coalescence, error
7.700000000000000178e+00 3.729905862265993355e-02 5.085175120084923768e-05 8.873805951110990764e-04 7.704643647453317989e-06 6.378435755499513027e-01 5.668159588159155798e-03 3.840201068104458909e-02 3.599243830343441699e-05 7.342600911545471608e-04 4.885802108800753084e-06 4.978998503250177676e-01 3.375756426740039728e-03
1.450000000000000000e+01 1.456396559524548995e-02 4.355463091868097070e-05 1.374988509666515862e-04 4.201788508234348156e-06 6.482459024493018029e-01 1.999568586115134036e-02 1.723715873002736390e-02 3.021040452189496510e-05 1.420979560848609040e-04 2.719802456004135007e-06 4.782516415487051420e-01 9.229039378044373229e-03
1.960000000000000142e+01 1.173577162118881988e-02 4.498698854546588253e-05 9.050855067174901232e-05 3.927914291652078547e-06 6.571527225229097935e-01 2.873837452290304434e-02 1.409597519487877128e-02 2.817900413035828250e-05 9.543336887180149089e-05 2.302551737329560121e-06 4.802971408827773625e-01 1.166646878529435660e-02


==> anc/scattering_numbers/deuteron_hist_coll_numbers_14.5.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], disintegration via NN scattering[fm^-1], error[fm^-1], formation via NN scattering[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 1.065300896286811841e-03 1.331626120358514801e-04 5.492957746478872774e-04 9.562012087707345614e-05 3.329065300896287002e-05 2.354004649276598843e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 9.987195902688860327e-05 4.077255653800424153e-05 1.115236875800256237e-03 6.658130601792573190e-04 -4.494238156209989180e-04 -4.494238156209989180e-04
3.846153846153846700e+00 1.095262483994878348e-02 4.269777705478836798e-04 5.509603072983354673e-03 3.028351730890951367e-04 2.879641485275287894e-03 2.189350879558985496e-04 8.489116517285531143e-04 1.188714079014815066e-04 6.491677336747759619e-04 1.039500307031743568e-04 5.326504481434059203e-04 9.416018597106395373e-05 1.559667093469910282e-02 7.556978233034571460e-03 -7.590268886043531789e-03 -8.039692701664531357e-03
5.384615384615385025e+00 3.340717029449423447e-02 7.457031964144111152e-04 2.363636363636363591e-02 6.272439637859617218e-04 1.017029449423815547e-02 4.114460748425289747e-04 4.743918053777208994e-03 2.810054535336027333e-04 2.030729833546734888e-03 1.838536404909531241e-04 1.897567221510883381e-03 1.777234536189590923e-04 6.120486555697822462e-02 3.783482714468629909e-02 -1.533034571062739417e-02 -2.337003841229192552e-02
6.923076923076923350e+00 7.823303457106273173e-02 1.141146092256255804e-03 6.931113956466068704e-02 1.074107326318677735e-03 2.118950064020486482e-02 5.938906941711819291e-04 1.261715749039692656e-02 4.582757968583115534e-04 4.361075544174135288e-03 2.694281469028199827e-04 4.194622279129321500e-03 2.642363665339795956e-04 1.649884763124199738e-01 1.239577464788732264e-01 -1.766069142125479760e-02 -4.103072983354671965e-02
8.461538461538461675e+00 1.517720870678617162e-01 1.589432585393650002e-03 1.525710627400768127e-01 1.593610728642443769e-03 3.716901408450704047e-02 7.865687352585842363e-04 2.866325224071702982e-02 6.907309115907901264e-04 8.871959026888604632e-03 3.842872034519783297e-04 7.906530089628681368e-03 3.627764805763685060e-04 3.628015364916773455e-01 3.130985915492957572e-01 -8.672215108834847863e-03 -4.970294494238156752e-02
1.000000000000000000e+01 2.503457106274007415e-01 2.041344187634587179e-03 2.620806658130601652e-01 2.088640288075060449e-03 5.711011523687579972e-02 9.749956486191913279e-04 4.667349551856594253e-02 8.814167981221943029e-04 1.559667093469910282e-02 5.095210300772894845e-04 1.210115236875800200e-02 4.488068986306425535e-04 6.858540332906529757e-01 6.339539052496798721e-01 -2.197183098591520486e-03 -5.190012804097308974e-02
1.153846153846154010e+01 3.375339308578745312e-01 2.370308521157189676e-03 3.592560819462227717e-01 2.445390517425717267e-03 7.492061459667093137e-02 1.116726507197713693e-03 6.804609475032009913e-02 1.064260054908553865e-03 2.157234314980793766e-02 5.992317541613315654e-04 1.712804097311139417e-02 5.339492807182861069e-04 1.119880921895006320e+00 1.078384122919334054e+00 1.040332906530086476e-02 -4.149679897567222497e-02
1.307692307692307665e+01 3.851062740076824364e-01 2.531841162036466662e-03 4.041651728553136702e-01 2.593735002639412784e-03 8.607298335467349071e-02 1.196959861964191256e-03 8.392573623559539120e-02 1.181935396614583900e-03 2.428553137003841220e-02 6.357991813372486454e-04 1.736107554417413643e-02 5.375693172994030090e-04 1.615345710627400733e+00 1.583836107554417172e+00 9.987195902688841137e-03 -3.150960307298338037e-02
1.461538461538461675e+01 3.945441741357234022e-01 2.562677622903453394e-03 4.165659411011523594e-01 2.633225417672262984e-03 8.830345710627400535e-02 1.212369529066283438e-03 8.680537772087067172e-02 1.202041536099618738e-03 2.598335467349551647e-02 6.576484031928280178e-04 1.667861715749039547e-02 5.268975500319522968e-04 2.124176696542893872e+00 2.103886043533930383e+00 1.121895006402050948e-02 -2.029065300896287088e-02
1.615384615384615330e+01 3.806952624839948784e-01 2.517299533777289048e-03 3.935620998719590036e-01 2.559486208628225946e-03 8.442509603072982649e-02 1.185446451175124977e-03 8.991805377720871184e-02 1.223403189373462084e-03 2.550064020486555658e-02 6.515109226124251533e-04 1.531370038412291877e-02 5.048777504362108237e-04 2.614797695262484289e+00 2.602679897567221179e+00 8.172855313700383081e-03 -1.211779769526248780e-02
1.769230769230769340e+01 3.507503201024327888e-01 2.416268528052370988e-03 3.590064020486555818e-01 2.444540607005538102e-03 8.081306017925736496e-02 1.159810231249080482e-03 8.131241997439180025e-02 1.163388060512600148e-03 2.456850192061459451e-02 6.394925614849707911e-04 1.334955185659410931e-02 4.713890636634618272e-04 3.070929577464788895e+00 3.056348271446862608e+00 -2.463508322663281180e-03 -1.458130601792576898e-02
1.923076923076923350e+01 3.163277848911651424e-01 2.294641423393383329e-03 3.213879641485275496e-01 2.312921874569656613e-03 7.112548015364916765e-02 1.088074831960332079e-03 7.633546734955184987e-02 1.127221707520518167e-03 2.250448143405889972e-02 6.120412088119155840e-04 1.180153649167733736e-02 4.432160062074942826e-04 3.480887323943662182e+00 3.465873239436619180e+00 -4.327784891164938169e-04 -1.501408450704226280e-02
2.076923076923077005e+01 2.745147247119077982e-01 2.137612505370780052e-03 2.714519846350832433e-01 2.125654467344219572e-03 6.310243277848912036e-02 1.024871014725776486e-03 6.703072983354672887e-02 1.056289914707638378e-03 2.015749039692701569e-02 5.792477959973600047e-04 1.065300896286811710e-02 4.210971532106420868e-04 3.838661971830986008e+00 3.815008962868117415e+00 -8.638924455825792992e-03 -2.365300896286805579e-02
2.230769230769230660e+01 2.356312419974391781e-01 1.980444131427052442e-03 2.299884763124199760e-01 1.956587151263245936e-03 5.204993597951344114e-02 9.307997523185946318e-04 5.980665813060179192e-02 9.977481404271151561e-04 1.807682458386683857e-02 5.485386471003663453e-04 7.939820742637644299e-03 3.635394182867352354e-04 4.144419974391805539e+00 4.112743918053777037e+00 -8.023047375160062902e-03 -3.167605633802812043e-02
2.384615384615384670e+01 2.005761843790012655e-01 1.827198970558911164e-03 1.964314980793853971e-01 1.808221894927662839e-03 4.522535211267605243e-02 8.676351492393748286e-04 5.076824583866837437e-02 9.192682024547656205e-04 1.543021766965428990e-02 5.067948412786127182e-04 6.391805377720870610e-03 3.261804523040339322e-04 4.405651728553136692e+00 4.366335467349551358e+00 -7.640204865556955369e-03 -3.931626120358507753e-02
2.538461538461538680e+01 1.769231754161331716e-01 1.716083920154017192e-03 1.637567221510883575e-01 1.650994884155766425e-03 4.034827144686299605e-02 8.195182439241240459e-04 4.630729833546735202e-02 8.779522198470049530e-04 1.414852752880921792e-02 4.852904906081236089e-04 5.393085787451984414e-03 2.996158770806657827e-04 4.637071702944941975e+00 4.581792573623559406e+00 -1.596286811779767251e-02 -5.527912932138275004e-02
2.692307692307692690e+01 1.442816901408450758e-01 1.549714761177935565e-03 1.391549295774647810e-01 1.521932730946089392e-03 3.453905249679897760e-02 7.582307076112412315e-04 4.108066581306017706e-02 8.269226659608955960e-04 1.151856594110115158e-02 4.378701759117970991e-04 3.745198463508322799e-03 2.496798975672214946e-04 4.827411011523687456e+00 4.765773367477592615e+00 -6.358514724711922424e-03 -6.163764404609467507e-02
2.846153846153846345e+01 1.265044814340589019e-01 1.451105922305474024e-03 1.173661971830985834e-01 1.397711941961584953e-03 3.021126760563380351e-02 7.091377957844566520e-04 3.613700384122919135e-02 7.755721938227025511e-04 1.037003841229193306e-02 4.154668160474593933e-04 3.528809218950063747e-03 2.423596121911568055e-04 4.994496798975672114e+00 4.922805377720870013e+00 -1.005377720870679129e-02 -7.169142125480146288e-02
3.000000000000000000e+01 1.102087067861715758e-01 1.354422352182835503e-03 9.802432778489116039e-02 1.277359362654779517e-03 2.666581306017925743e-02 6.662290633814686464e-04 3.317413572343149569e-02 7.430977867148431905e-04 9.271446862996158070e-03 3.928438114614015786e-04 3.029449423815621083e-03 2.245577315262695843e-04 5.140642765685019100e+00 5.057033290653007995e+00 -1.191805377720870848e-02 -8.360947503201017483e-02
3.153846153846154010e+01 9.278104993597950656e-02 1.242727190341055962e-03 8.530729833546735197e-02 1.191624032154882124e-03 2.463508322663252037e-02 6.403584962912354812e-04 3.017797695262483884e-02 7.087469785622764647e-04 8.289372599231754207e-03 3.714556681913933024e-04 2.346991037131882299e-03 1.976523010646516270e-04 5.266348271446863016e+00 5.174865556978232028e+00 -7.873239436619704559e-03 -9.148271446862987766e-02
3.307692307692308020e+01 8.197823303457106581e-02 1.168141453386917997e-03 7.220742637644045336e-02 1.096319382335346655e-03 2.148911651728552946e-02 5.980747116565476905e-04 2.623303457106274106e-02 6.608005944599992538e-04 7.407170294494238270e-03 3.511335472810202534e-04 1.880921895006401915e-03 1.769422478432144041e-04 5.377222791293213788e+00 5.275186939820741827e+00 -1.055313700384124566e-02 -1.020358514724711285e-01
3.461538461538461320e+01 7.279001280409730379e-02 1.100733178108838448e-03 6.052240717029449407e-02 1.003700766257912104e-03 1.985787451984635105e-02 5.749267823539488953e-04 2.380281690140844883e-02 6.294486945338219558e-04 7.390524967989756805e-03 3.507387933087979543e-04 1.348271446862996104e-03 1.498079385403328914e-04 5.477261203585147342e+00 5.360860435339307450e+00 -1.436491677336747610e-02 -1.164007682458386012e-01
3.615384615384616041e+01 6.115492957746478803e-02 1.008931994821985010e-03 5.160051216389244244e-02 9.267725571932174241e-04 1.736107554417413643e-02 5.375693172994030090e-04 2.163892445582586352e-02 6.001557820874758387e-04 6.258642765685018886e-03 3.227648560635712287e-04 1.181818181818181882e-03 1.402560141501826602e-04 5.562035851472471037e+00 5.435281690140843835e+00 -1.035339308578745766e-02 -1.267541613316260640e-01
3.769230769230769340e+01 5.341485275288092305e-02 9.429250576055882163e-04 4.439308578745198436e-02 8.596146854687817520e-04 1.612932138284250971e-02 5.181484543189601244e-04 1.944174135723431354e-02 5.688709279852901396e-04 5.026888604353393041e-03 2.892649341367169950e-04 1.148527528809218951e-03 1.382664663481881823e-04 5.636606914212547892e+00 5.500265044814339532e+00 -9.587708066581310251e-03 -1.363418693982073604e-01
3.923076923076923350e+01 4.589116517285531105e-02 8.739985285875851231e-04 3.723559539052496981e-02 7.872729151088915436e-04 1.454801536491677309e-02 4.920939602771530214e-04 1.736107554417413643e-02 5.375693172994030090e-04 5.043533930857874506e-03 2.897434537924196778e-04 6.824583866837387845e-04 1.065820935808284607e-04 5.702089628681178191e+00 5.555544174135722102e+00 -1.020358514724712014e-02 -1.465454545454544788e-01
4.076923076923077360e+01 4.236235595390525077e-02 8.397233153556092579e-04 3.312419974391805216e-02 7.425382952664302816e-04 1.265044814340588950e-02 4.588799840644631990e-04 1.669526248399487781e-02 5.271604073942906532e-04 4.361075544174135288e-03 2.694281469028199827e-04 6.158770806658130309e-04 1.012495683660395008e-04 5.761463508322663074e+00 5.605979513444300899e+00 -8.938540332906535699e-03 -1.554839948783610093e-01
4.230769230769230660e+01 3.565428937259922798e-02 7.703747710641727911e-04 2.798079385403328886e-02 6.824583866837387845e-04 1.236747759282970545e-02 4.537187483116699891e-04 1.419846350832266318e-02 4.861461312794700053e-04 3.512163892445582716e-03 2.417873336777738146e-04 5.160051216389244548e-04 9.267725571932174241e-05 5.812997439180537462e+00 5.648674775928295588e+00 -8.838668373879636497e-03 -1.643226632522406527e-01
4.384615384615385381e+01 3.219206145966709010e-02 7.320159655693937858e-04 2.376952624839948763e-02 6.290083666068768198e-04 1.110243277848911581e-02 4.298879139868999979e-04 1.343277848911651751e-02 4.728561978167561538e-04 3.295774647887324098e-03 2.342205052920790561e-04 5.326504481434059203e-04 9.416018597106395373e-05 5.859587708066580802e+00 5.686409731113955424e+00 -8.855313700384117095e-03 -1.731779769526247681e-01
4.538461538461538680e+01 2.693213828425096087e-02 6.695477841089474136e-04 2.083994878361075664e-02 5.889717750791387653e-04 9.154929577464788679e-03 3.903675088201317782e-04 1.210115236875800200e-02 4.488068986306425535e-04 3.112676056338027977e-03 2.276214165240786911e-04 3.994878361075544131e-04 8.154511307600848305e-05 5.898787451984634167e+00 5.719750320102432006e+00 -5.859154929577461111e-03 -1.790371318822022162e-01
4.692307692307691980e+01 2.485147247119078029e-02 6.431647327085826061e-04 1.714468629961587651e-02 5.342086682879788754e-04 8.705505761843789977e-03 3.806651885745980231e-04 1.111907810499359814e-02 4.302100481002845409e-04 3.195902688860435305e-03 2.306444097146776134e-04 3.162612035851472482e-04 7.255529611527369849e-05 5.935540332906529493e+00 5.748330345710626510e+00 -8.172855313700384816e-03 -1.872099871959025941e-01
4.846153846153846700e+01 2.193854033290652816e-02 6.042964230185082861e-04 1.592957746478873213e-02 5.149301098011632022e-04 7.956466069142124897e-03 3.639202873469664780e-04 9.554417413572342116e-03 3.987936777445382679e-04 2.663252240717029276e-03 2.105485766053210434e-04 2.996158770806657827e-04 7.062013947829795513e-05 5.968098591549295229e+00 5.774113956466067954e+00 -6.774647887323940847e-03 -1.939846350832265254e-01
5.000000000000000000e+01 1.915877080665813123e-02 5.647158537719227647e-04 1.328297055057618345e-02 4.702120604192879709e-04 6.658130601792573190e-03 3.329065300896286595e-04 8.921895006402048162e-03 3.853671696191368363e-04 2.130601792573623681e-03 1.883203719421279075e-04 3.329065300896286595e-04 7.444016314339889481e-05 5.996046094750319355e+00 5.796651728553135818e+00 -5.409731113956467614e-03 -1.993943661971829817e-01
5.153846153846154721e+01 1.744430217669654115e-02 5.388562938056399654e-04 1.193469910371318735e-02 4.457095055235505625e-04 6.508322663252240868e-03 3.291400244977048186e-04 8.572343149807938253e-03 3.777425719150648157e-04 1.697823303457106229e-03 1.681095572326594284e-04 4.993597951344430164e-05 2.883055121433470168e-05 6.021696542893725024e+00 5.817208706786169969e+00 -5.093469910371320637e-03 -2.044878361075543050e-01
5.307692307692308020e+01 1.561331626120358515e-02 5.097928471305408597e-04 1.012035851472471194e-02 4.104347351528639257e-04 5.925736235595390443e-03 3.140633923603990585e-04 7.390524967989756805e-03 3.507387933087979543e-04 1.764404609475031874e-03 1.713741252661088357e-04 1.830985915492957682e-04 5.520630252832291538e-05 6.044999999999999041e+00 5.834902688860434061e+00 -5.609475032010245200e-03 -2.100973111395645632e-01
5.461538461538461320e+01 1.381562099871959035e-02 4.795472055865381174e-04 7.806658130601792575e-03 3.604779792064023757e-04 5.559539052496799069e-03 3.042044423463019791e-04 7.856594110115236104e-03 3.616290560450775718e-04 1.448143405889884680e-03 1.552572697697241996e-04 1.830985915492957682e-04 5.520630252832291538e-05 6.065823303457105631e+00 5.850749039692700215e+00 -4.976952624839946042e-03 -2.150742637644044997e-01
5.615384615384616041e+01 1.240076824583866838e-02 4.543289957270943554e-04 7.507042253521126196e-03 3.534928137781548439e-04 5.143405889884763299e-03 2.925981380361207616e-04 7.040973111395646897e-03 3.423438276768767411e-04 1.697823303457106229e-03 1.681095572326594284e-04 1.664532650448143298e-04 5.263714415133026084e-05 6.085065300896285834e+00 5.865463508322661390e+00 -4.527528809218951678e-03 -2.196017925736234444e-01
5.769230769230769340e+01 1.043661971830985892e-02 4.167984438723070363e-04 6.458386683738796472e-03 3.278749076142108642e-04 4.810499359795133989e-03 2.829705505761843714e-04 6.108834827144686563e-03 3.188785823158568622e-04 1.198463508322663131e-03 1.412402789565959103e-04 6.658130601792574003e-05 3.329065300896287002e-05 6.101510883482713865e+00 5.878097311139562464e+00 -3.811779769526247794e-03 -2.234135723431496801e-01
5.923076923076923350e+01 9.121638924455825748e-03 3.896571033018057079e-04 5.609475032010243466e-03 3.055675758756922628e-04 4.144686299615877104e-03 2.626588218883143286e-04 6.541613316261203799e-03 3.299807411277683763e-04 9.987195902688859785e-04 1.289341446880830301e-04 6.658130601792574003e-05 3.329065300896287002e-05 6.115775928297054520e+00 5.890314980793851518e+00 -2.047375160051215053e-03 -2.254609475032008925e-01


==> anc/scattering_numbers/deuteron_hist_coll_numbers_19.6.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], disintegration via NN scattering[fm^-1], error[fm^-1], formation via NN scattering[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 1.523437500000000052e-03 2.271006539648223895e-04 5.755208333333333747e-04 1.395843050339312164e-04 1.354166666666666605e-04 6.770833333333333023e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.369791666666666693e-04 8.956970584333249510e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.895833333333333355e-03 7.786458333333333382e-04 -1.117187499999999908e-03 -1.117187499999999908e-03
3.846153846153846700e+00 1.076562499999999915e-02 6.037062721397163300e-04 5.552083333333333350e-03 4.335448702428490908e-04 2.979166666666666421e-03 3.175802337380447394e-04 5.416666666666666418e-04 1.354166666666666605e-04 7.109374999999999809e-04 1.551392813396508150e-04 5.078125000000000173e-04 1.311166236997302590e-04 1.635156249999999978e-02 7.380208333333333239e-03 -7.854166666666665547e-03 -8.971354166666665672e-03
5.384615384615385025e+00 2.701562499999999797e-02 9.563427583006872158e-04 1.902604166666666680e-02 8.025651285660732447e-04 6.330729166666666796e-03 4.629487664200663275e-04 2.776041666666666675e-03 3.065625176973604815e-04 1.692708333333333391e-03 2.393851082141957686e-04 1.692708333333333391e-03 2.393851082141957686e-04 5.139062499999999534e-02 3.087499999999999967e-02 -1.154427083333332826e-02 -2.051562499999999567e-02
6.923076923076923350e+00 5.992187499999999944e-02 1.424291101997469770e-03 5.328645833333333498e-02 1.343118997517738899e-03 1.208593749999999946e-02 6.396556436457953403e-04 7.007812500000000153e-03 4.870766390864480653e-04 3.893229166666666800e-03 3.630454917498096459e-04 3.757812499999999868e-03 3.566757780913687166e-04 1.272916666666666641e-01 9.492708333333334247e-02 -1.184895833333333287e-02 -3.236458333333332854e-02
8.461538461538461675e+00 1.152395833333333258e-01 1.975181019745757011e-03 1.169661458333333265e-01 1.989922459644924424e-03 2.068489583333333465e-02 8.368213136771227587e-04 1.553906249999999906e-02 7.253013247738831614e-04 6.567708333333333384e-03 4.715339781338373807e-04 6.161458333333333023e-03 4.567176779219180765e-04 2.697838541666666701e-01 2.335937499999999889e-01 -3.825520833333347429e-03 -3.619010416666667423e-02
1.000000000000000000e+01 1.894479166666666603e-01 2.532508903337974456e-03 1.979453124999999980e-01 2.588681826772154006e-03 3.053645833333333212e-02 1.016752845988831830e-03 2.667708333333333390e-02 9.503317448908155931e-04 1.107031250000000029e-02 6.121896801050171876e-04 8.091145833333333870e-03 5.233727157255833222e-04 5.008385416666666368e-01 4.663072916666666234e-01 1.658854166666671320e-03 -3.453124999999999944e-02
1.153846153846154010e+01 2.485572916666666521e-01 2.900810227901613140e-03 2.624036458333333099e-01 2.980512835064234173e-03 4.434895833333333398e-02 1.225315072505729977e-03 3.723958333333333287e-02 1.122815684234901041e-03 1.625000000000000056e-02 7.417076299549124315e-04 1.144270833333333251e-02 6.224012813569089822e-04 8.099947916666665471e-01 7.773932291666665328e-01 1.929687500000009520e-03 -3.260156249999998646e-02
1.307692307692307665e+01 2.810234374999999729e-01 3.084447161221048374e-03 2.979843749999999680e-01 3.176163203507102305e-03 4.915624999999999856e-02 1.290017007720569917e-03 4.594010416666666902e-02 1.247102218401667777e-03 1.807812500000000044e-02 7.823169797280596621e-04 1.327083333333333240e-02 6.702783029997481847e-04 1.158252604166666533e+00 1.134588541666666561e+00 8.937499999999983652e-03 -2.366406250000000280e-02
1.461538461538461675e+01 2.904348958333333175e-01 3.135670800539757004e-03 3.050598958333333166e-01 3.213650347635479618e-03 5.196614583333333121e-02 1.326374970385815278e-03 4.827604166666666502e-02 1.278415097137966918e-03 1.949999999999999997e-02 8.124999999999999627e-04 1.266145833333333359e-02 6.547084241551518044e-04 1.520153645833333123e+00 1.500585937499999911e+00 4.096354166666670016e-03 -1.956770833333333279e-02
1.615384615384615330e+01 2.851874999999999827e-01 3.107215016095603126e-03 2.914843750000000178e-01 3.141331025533470548e-03 5.013802083333333132e-02 1.302835720123021561e-03 4.966406250000000161e-02 1.296663198066001299e-03 2.014322916666666519e-02 8.257918850492504490e-04 1.195052083333333383e-02 6.360620441789769470e-04 1.875622395833333123e+00 1.853684895833333179e+00 -2.369791666666646798e-03 -2.193749999999997785e-02
1.769230769230769340e+01 2.656197916666666603e-01 2.998722510845011797e-03 2.779765624999999685e-01 3.067680699861392510e-03 4.678645833333332921e-02 1.258537467920491527e-03 5.105208333333333126e-02 1.314658030762076929e-03 1.848437500000000080e-02 7.910582228756406599e-04 9.479166666666666990e-03 5.664885596324470201e-04 2.206513020833333005e+00 2.192192708333333240e+00 7.617187499999972938e-03 -1.432031250000000491e-02
1.923076923076923350e+01 2.508255208333333153e-01 2.914015955094470360e-03 2.496744791666666574e-01 2.907322037566792503e-03 4.177604166666666619e-02 1.189240546423197100e-03 4.742968749999999789e-02 1.267159242389415304e-03 1.757031250000000086e-02 7.712511184824412305e-04 1.002083333333333298e-02 5.824491066226778835e-04 2.516684895833332991e+00 2.499317708333333332e+00 -3.046874999999997502e-03 -1.736718750000000241e-02
2.076923076923077005e+01 2.178515624999999845e-01 2.715728835040190359e-03 2.260781249999999909e-01 2.766529689599860498e-03 3.964322916666666863e-02 1.158485428226524666e-03 4.157291666666666774e-02 1.186345838974781249e-03 1.591145833333333301e-02 7.339408438875635442e-04 8.971354166666665672e-03 5.511059055971254768e-04 2.790091145833332842e+00 2.775940104166666700e+00 3.216145833333306989e-03 -1.415104166666669543e-02
2.230769230769230660e+01 1.933749999999999913e-01 2.558622574583181361e-03 1.950677083333333395e-01 2.569796627984671268e-03 3.574999999999999706e-02 1.100130200627786247e-03 3.930468749999999761e-02 1.153528257740680596e-03 1.299999999999999940e-02 6.634034720037773353e-04 7.380208333333333239e-03 4.998507806849848993e-04 3.032216145833332988e+00 3.017692708333333584e+00 -3.723958333333365553e-04 -1.452343750000003111e-02
2.384615384615384670e+01 1.769557291666666587e-01 2.447588353426666512e-03 1.747890625000000087e-01 2.432557923952771185e-03 3.155208333333333476e-02 1.033522853084159997e-03 3.419270833333333537e-02 1.075902247744370483e-03 1.323697916666666599e-02 6.694228102414256313e-04 6.263020833333333114e-03 4.604664495144811720e-04 3.253960937499999595e+00 3.232937500000000242e+00 -6.499999999999985824e-03 -2.102343750000001607e-02
2.538461538461538680e+01 1.498723958333333384e-01 2.252510836216843702e-03 1.452005208333333186e-01 2.217124857191960646e-03 2.630468749999999994e-02 9.436754075102217953e-04 3.216145833333333010e-02 1.043455495294227714e-03 1.025781249999999957e-02 5.892959307601035269e-04 5.078125000000000173e-03 4.146271700023608617e-04 3.440395833333333098e+00 3.415377604166666803e+00 -3.994791666666687273e-03 -2.501822916666670421e-02
2.692307692307692690e+01 1.307109374999999851e-01 2.103594510185185194e-03 1.209947916666666706e-01 2.023901638638089719e-03 2.295312499999999784e-02 8.815094550093228011e-04 2.650781249999999839e-02 9.473119350793327009e-04 9.343749999999999625e-03 5.624276573850780147e-04 3.453125000000000031e-03 3.419103234341328403e-04 3.603403645833333169e+00 3.566333333333333577e+00 -1.205208333333331917e-02 -3.707031250000002165e-02
2.846153846153846345e+01 1.140208333333333351e-01 1.964708704907393647e-03 1.047109375000000037e-01 1.882790888534336456e-03 2.115885416666666782e-02 8.463541666666666956e-04 2.312239583333333334e-02 8.847538879678943681e-04 9.377604166666666033e-03 5.634456268286773799e-04 3.317708333333333100e-03 3.351391514998740924e-04 3.747960937499999812e+00 3.697484375000000156e+00 -1.340625000000000150e-02 -5.047656250000002315e-02
3.000000000000000000e+01 9.895572916666665886e-02 1.830317936269505426e-03 9.397916666666666918e-02 1.783700191043264367e-03 1.719791666666666691e-02 7.630341651281268836e-04 2.176822916666666663e-02 8.584551579707164161e-04 8.294270833333332316e-03 5.299015259179189630e-04 3.757812499999999868e-03 3.566757780913687166e-04 3.872408854166666359e+00 3.816989583333333602e+00 -4.942708333333322400e-03 -5.541927083333334642e-02
3.153846153846154010e+01 8.334895833333333393e-02 1.679794489486652245e-03 7.806770833333333270e-02 1.625705142146443780e-03 1.591145833333333301e-02 7.339408438875635442e-04 2.041406249999999992e-02 8.313248908932956973e-04 7.041666666666666560e-03 4.882517352190818348e-04 2.403645833333333155e-03 2.852602787794079951e-04 3.978710937499999822e+00 3.917875000000000441e+00 -5.416666666666672923e-03 -6.083593750000002021e-02
3.307692307692308020e+01 7.305729166666666274e-02 1.572670890014376622e-03 6.608333333333332726e-02 1.495725971077441598e-03 1.381250000000000012e-02 6.838206468682656806e-04 1.773958333333333290e-02 7.749572960904935410e-04 6.364583333333333204e-03 4.641849469021539897e-04 2.234374999999999816e-03 2.750325501569465618e-04 4.071945312499999581e+00 4.003932291666667531e+00 -7.177083333333347803e-03 -6.801302083333336801e-02
3.461538461538461320e+01 6.577864583333332960e-02 1.492273848577835727e-03 6.076822916666666657e-02 1.434314386125485220e-03 1.333854166666666695e-02 6.719860211891398117e-04 1.564062499999999828e-02 7.276677301631791434e-04 5.619791666666666165e-03 4.361804256443401829e-04 1.489583333333333211e-03 2.245631368469801973e-04 4.156682291666665918e+00 4.081830729166667560e+00 -6.838541666666658574e-03 -7.485156250000002398e-02
3.615384615384616041e+01 5.829687499999999800e-02 1.404845942584393619e-03 4.919010416666666496e-02 1.290461151995296466e-03 1.157812499999999988e-02 6.260732971765366282e-04 1.438802083333333252e-02 6.979215251696561364e-04 5.552083333333333350e-03 4.335448702428490908e-04 1.184895833333333374e-03 2.002839509903515914e-04 4.232109374999999396e+00 4.146593750000000966e+00 -1.066406249999999473e-02 -8.551562500000001177e-02
3.769230769230769340e+01 5.206770833333333043e-02 1.327670469607596495e-03 4.329947916666666841e-02 1.210730269006352272e-03 1.032552083333333239e-02 5.912376030089810637e-04 1.360937499999999994e-02 6.787739310544908030e-04 4.638020833333333405e-03 3.962528615608206656e-04 1.320312499999999872e-03 2.114192030707790946e-04 4.299140624999999716e+00 4.204822916666667965e+00 -8.802083333333331899e-03 -9.431770833333334714e-02
3.923076923076923350e+01 4.526302083333333393e-02 1.237877962938379716e-03 3.835677083333333126e-02 1.139533462688483746e-03 8.666666666666666269e-03 5.416666666666666418e-04 1.201822916666666664e-02 6.378613746312969965e-04 4.231770833333333044e-03 3.785010899413706492e-04 1.015625000000000035e-03 1.854269074887281079e-04 4.357302083333332909e+00 4.256213541666667766e+00 -6.770833333333341371e-03 -1.010885416666666842e-01
4.076923076923077360e+01 4.008333333333333193e-02 1.164898213245355767e-03 3.385416666666666435e-02 1.070562749536170056e-03 9.140624999999999445e-03 5.562807224661843507e-04 1.130729166666666688e-02 6.187074725845360902e-04 3.453125000000000031e-03 3.419103234341328403e-04 1.083333333333333284e-03 1.915080865713566203e-04 4.409979166666666117e+00 4.302458333333334828e+00 -6.432291666666667754e-03 -1.075208333333333571e-01
4.230769230769230660e+01 3.476822916666666430e-02 1.084919086804723293e-03 2.972395833333333140e-02 1.003135005574883921e-03 7.244791666666666741e-03 4.952437627558888607e-04 9.513020833333333398e-03 5.674992447529238291e-04 3.791666666666666709e-03 3.582788233733299804e-04 9.479166666666666774e-04 1.791394116866649902e-04 4.455783854166666558e+00 4.342643229166668561e+00 -5.619791666666665297e-03 -1.131406250000000224e-01
4.384615384615385381e+01 3.236458333333333548e-02 1.046745431451166644e-03 2.681249999999999953e-02 9.527407012141340557e-04 7.651041666666666234e-03 5.089397211428328682e-04 8.666666666666666269e-03 5.416666666666666418e-04 3.249999999999999851e-03 3.317017360018886677e-04 8.463541666666666956e-04 1.692708333333333391e-04 4.499049479166666643e+00 4.378968750000002075e+00 -6.940104166666669072e-03 -1.200807291666666915e-01
4.538461538461538680e+01 2.772656249999999947e-02 9.688445014390854133e-04 2.102343749999999872e-02 8.436414860776168595e-04 7.346354166666666831e-03 4.987030161836745979e-04 8.666666666666666269e-03 5.416666666666666418e-04 2.403645833333333155e-03 2.852602787794079951e-04 6.093749999999999991e-04 1.436310649285174449e-04 4.536526041666666842e+00 4.409268229166668718e+00 -7.177083333333339997e-03 -1.272578125000000393e-01
4.692307692307691980e+01 2.379947916666666496e-02 8.976143572204014001e-04 1.814583333333333326e-02 7.837806236264215336e-04 6.330729166666666796e-03 4.629487664200663275e-04 8.260416666666665908e-03 5.288189884728463448e-04 2.302083333333333499e-03 2.791686100678624329e-04 6.432291666666666236e-04 1.475668913177832417e-04 4.568958333333333677e+00 4.436317708333334942e+00 -5.382812500000002179e-03 -1.326406250000000397e-01
4.846153846153846700e+01 2.105729166666666513e-02 8.443204732990574647e-04 1.841666666666666799e-02 7.896080690936344796e-04 5.484374999999999667e-03 4.308931947855523890e-04 7.007812500000000153e-03 4.870766390864480653e-04 2.471354166666666404e-03 2.892501267946039067e-04 3.723958333333333027e-04 1.122815684234900987e-04 4.597971354166666913e+00 4.462114583333335105e+00 -3.216145833333328673e-03 -1.358567708333333623e-01
5.000000000000000000e+01 2.041406249999999992e-02 8.313248908932956973e-04 1.425260416666666689e-02 6.946294241481289385e-04 4.164062500000000229e-03 3.754608713107354624e-04 6.398437499999999611e-03 4.654178440189525264e-04 1.726562500000000016e-03 2.417671082579610719e-04 3.385416666666666782e-04 1.070562749536170164e-04 4.624276041666666615e+00 4.483104166666668000e+00 -5.315104166666666761e-03 -1.411718750000000300e-01
5.153846153846154721e+01 1.794270833333333134e-02 7.793814459993613549e-04 1.388020833333333294e-02 6.854946289247802358e-04 4.468749999999999632e-03 3.889547625260123334e-04 5.721354166666666255e-03 4.401041666666666600e-04 1.895833333333333355e-03 2.533413855628189487e-04 4.062499999999999814e-04 1.172742734291427197e-04 4.648583333333332845e+00 4.503111979166668277e+00 -4.299479166666664992e-03 -1.454713541666667054e-01
5.307692307692308020e+01 1.564062499999999828e-02 7.276677301631791434e-04 1.117187499999999951e-02 6.149914781760529607e-04 3.419270833333333190e-03 3.402301642566967995e-04 5.179687500000000264e-03 4.187529151017935951e-04 1.591145833333333301e-03 2.320924734510769949e-04 2.708333333333333209e-04 9.575404328567831017e-05 4.669234374999999382e+00 4.519734375000001414e+00 -4.028645833333335466e-03 -1.495000000000000495e-01
5.461538461538461320e+01 1.374479166666666557e-02 6.821425568617929536e-04 9.817708333333332801e-03 5.765156842631334513e-04 4.062500000000000139e-03 3.708538149774562157e-04 5.619791666666666165e-03 4.361804256443401829e-04 1.286458333333333247e-03 2.086910990588455427e-04 1.354166666666666605e-04 6.770833333333333023e-05 4.688328124999999069e+00 4.535307291666668128e+00 -3.520833333333334147e-03 -1.530208333333333837e-01
5.615384615384616041e+01 1.296614583333333300e-02 6.625391022920625907e-04 9.546874999999999806e-03 5.685081330955902255e-04 3.283854166666666692e-03 3.334248734983056130e-04 4.096354166666666546e-03 3.723958333333333027e-04 1.624999999999999925e-03 2.345485468582854394e-04 2.708333333333333209e-04 9.575404328567831017e-05 4.706203124999999154e+00 4.549221354166667730e+00 -3.960937500000002651e-03 -1.569817708333333950e-01
5.769230769230769340e+01 1.235677083333333245e-02 6.467829460131676927e-04 9.039062500000000222e-03 5.531816414030897404e-04 4.130208333333332954e-03 3.739314927693603995e-04 4.164062500000000229e-03 3.754608713107354624e-04 1.523437500000000052e-03 2.271006539648223895e-04 2.031249999999999907e-04 8.292543400047216692e-05 4.724213541666665961e+00 4.562627604166667794e+00 -4.604166666666663528e-03 -1.615859375000000542e-01
5.923076923076923350e+01 9.953125000000000167e-03 5.804780380033053040e-04 7.583333333333333419e-03 5.066827711256378973e-04 3.182291666666666602e-03 3.282283236792306238e-04 3.249999999999999851e-03 3.317017360018886677e-04 1.421874999999999962e-03 2.194000757273494332e-04 2.708333333333333209e-04 9.575404328567831017e-05 4.738770833333332710e+00 4.573731770833334487e+00 -3.453124999999999598e-03 -1.650390625000000555e-01


==> anc/scattering_numbers/deuteron_hist_coll_numbers_7.7.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], disintegration via NN scattering[fm^-1], error[fm^-1], formation via NN scattering[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 5.510691823899370456e-03 3.001865116464347218e-04 3.123270440251571783e-03 2.259919176026519143e-04 1.471698113207546869e-03 1.551306021969393282e-04 5.069182389937106461e-04 9.104520341734624708e-05 2.616352201257861137e-04 6.540880503144652842e-05 3.106918238993710201e-04 7.127759278745755052e-05 7.244025157232703710e-03 3.940880503144653449e-03 -3.303144654088049827e-03 -3.303144654088049827e-03
5.384615384615385025e+00 7.700251572327042326e-02 1.122123270620733982e-03 3.458490566037735608e-02 7.520234955389681420e-04 6.083018867924527145e-02 9.973502332865395378e-04 2.326918238993710281e-02 6.168487282520255513e-04 4.415094339622640390e-03 2.686940848138550351e-04 2.976100628930817334e-03 2.206032557509641774e-04 1.494918238993710458e-01 6.477106918238993705e-02 -8.141761006289303937e-02 -8.472075471698109483e-02
6.923076923076923350e+00 2.403937106918238586e-01 1.982666471789157770e-03 1.489849056603773370e-01 1.560843093248651548e-03 2.165194968553458832e-01 1.881640345238577922e-03 1.652880503144653901e-01 1.644026600837619713e-03 1.561635220125785935e-02 5.053332901250609738e-04 9.010062893081758825e-03 3.838415842162805499e-04 6.220213836477985758e-01 3.880540880503144385e-01 -1.492465408805030702e-01 -2.339672955974841650e-01
8.461538461538461675e+00 4.959949685534590369e-01 2.847913191913144324e-03 4.124842767295596735e-01 2.597118770635115006e-03 3.525534591194968148e-01 2.401046671282611091e-03 3.588327044025156898e-01 2.422334535173188697e-03 3.097106918238993339e-02 7.116496022914622173e-04 1.873962264150942983e-02 5.535648841195969653e-04 1.501540880503144271e+00 1.178110691823899270e+00 -8.946289308176090527e-02 -3.234301886792450564e-01
1.000000000000000000e+01 8.654075471698111643e-01 3.761823810519723896e-03 8.370691823899369943e-01 3.699719413306087022e-03 4.944578616352200418e-01 2.843496873040485002e-03 5.615999999999998771e-01 3.030411890554664082e-03 5.463270440251571242e-02 9.451798652379345611e-04 3.312955974842766993e-02 7.360307253033946404e-04 2.916038993710690974e+00 2.609909433962263492e+00 1.730062893081761588e-02 -3.061295597484274267e-01
1.153846153846154010e+01 1.238352201257861385e+00 4.499976046945641101e-03 1.265480503144653879e+00 4.548998997067528645e-03 5.834628930817609138e-01 3.088835161378340223e-03 6.709635220125784727e-01 3.312360268544675950e-03 7.968427672955973040e-02 1.141496092927567207e-03 4.611320754716980580e-02 8.683619351726931928e-04 4.817538364779872850e+00 4.592466666666665809e+00 8.105786163522005205e-02 -2.250716981132073746e-01
1.307692307692307665e+01 1.367452830188679025e+00 4.728727512754120690e-03 1.407155974842767110e+00 4.796884165980183981e-03 6.033798742138364313e-01 3.141112722919680005e-03 6.966037735849055501e-01 3.375056311033380451e-03 9.126163522012577245e-02 1.221609031663179043e-03 4.797735849056602997e-02 8.857400419187969791e-04 6.879632704402514065e+00 6.744203773584905193e+00 8.964276729559747525e-02 -1.354289308176098994e-01
1.461538461538461675e+01 1.289747169811320537e+00 4.592407352632403052e-03 1.296337106918238780e+00 4.604124810467363597e-03 5.612893081761005654e-01 3.029573522986613032e-03 6.400742138364778899e-01 3.235215968775755416e-03 8.893962264150942487e-02 1.205967913848552233e-03 4.316981132075470989e-02 8.401913133214925639e-04 8.819608805031444732e+00 8.723784905660377120e+00 3.960503144654093505e-02 -9.582389937106897126e-02
1.615384615384615330e+01 1.083284276729559625e+00 4.208810106497895900e-03 1.057153459119496652e+00 4.157738101897064803e-03 4.648276729559747689e-01 2.756983071837690053e-03 5.241044025157232111e-01 2.927500754921922698e-03 7.757484276729557926e-02 1.126285683775563604e-03 3.466666666666665814e-02 7.529118874559867242e-04 1.044529559748427516e+01 1.033970943396226438e+01 -9.762264150943465724e-03 -1.055861635220124439e-01
1.769230769230769340e+01 8.974251572327042181e-01 3.830780179668013749e-03 8.555144654088049361e-01 3.740259979918064779e-03 3.731408805031445897e-01 2.470156832171414938e-03 4.271194968553458371e-01 2.642790944008854923e-03 6.794339622641508425e-02 1.054051274481927715e-03 2.493710691823898887e-02 6.385738728728710149e-04 1.178380503144653879e+01 1.164728050314465335e+01 -3.093836477987408837e-02 -1.365245283018865219e-01
1.923076923076923350e+01 7.297660377358489159e-01 3.454458151462953819e-03 6.827044025157231744e-01 3.341215316253246491e-03 3.042817610062892864e-01 2.230622468072846355e-03 3.467974842767295174e-01 2.381365628922443509e-03 5.585911949685534034e-02 9.557298593742486262e-04 1.767672955974842336e-02 5.376369028831615464e-04 1.287371194968553212e+01 1.269445911949685524e+01 -4.272830188679243441e-02 -1.792528301886789632e-01
2.076923076923077005e+01 5.978364779874213442e-01 3.126650349390138698e-03 5.403584905660376858e-01 2.972549543595560603e-03 2.463622641509433664e-01 2.007128627103578651e-03 2.894993710691823319e-01 2.175764688505545715e-03 4.838616352201256798e-02 8.895056402338057111e-04 1.303270440251572126e-02 4.616420749066926202e-04 1.376629685534591019e+01 1.353734968553459161e+01 -4.969433962264155347e-02 -2.289471698113205167e-01
2.230769230769230660e+01 4.849408805031446001e-01 2.815999090225714072e-03 4.295559748427672520e-01 2.650318047356935245e-03 2.034377358490565835e-01 1.823911949642160156e-03 2.433534591194968233e-01 1.994834514519641753e-03 4.117484276729559134e-02 8.205481799940974718e-04 9.664150943396225546e-03 3.975300507040548841e-04 1.449585031446540739e+01 1.421992327044025117e+01 -4.697987421383646028e-02 -2.759270440251569978e-01
2.384615384615384670e+01 3.922075471698112659e-01 2.532480354548286277e-03 3.364465408805030755e-01 2.345557833222058474e-03 1.688364779874213517e-01 1.661579991369310913e-03 2.071987421383647554e-01 1.840694307000028838e-03 3.527169811320754467e-02 7.594536893410342273e-04 6.475471698113206137e-03 3.254046964122278562e-04 1.509216603773584708e+01 1.477004402515723314e+01 -4.619496855345910091e-02 -3.221220125786161126e-01
2.538461538461538680e+01 3.138968553459118849e-01 2.265591435547510777e-03 2.613735849056603167e-01 2.067373566597517989e-03 1.392880503144653948e-01 1.509193901245726305e-03 1.707823899371068987e-01 1.671127766375202998e-03 2.953207547169810904e-02 6.949204570852454341e-04 4.202515723270439617e-03 2.621457283578089935e-04 1.557488301886792215e+01 1.520640251572327095e+01 -4.635849056603773971e-02 -3.684805031446538592e-01
2.692307692307692690e+01 2.533446540880502917e-01 2.035372882606805052e-03 2.009849056603773276e-01 1.812883235939596795e-03 1.208427672955974669e-01 1.405718766814525100e-03 1.472679245283018690e-01 1.551823037821764518e-03 2.539496855345911575e-02 6.444095256304260963e-04 3.564779874213835995e-03 2.414373582176530494e-04 1.597446540880502930e+01 1.555822012578616409e+01 -4.776477987421384047e-02 -4.162452830188677066e-01
2.846153846153846345e+01 2.043698113207546851e-01 1.828085415331622086e-03 1.571283018867924153e-01 1.602932816982318006e-03 1.028062893081760909e-01 1.296575926562437567e-03 1.262880503144653832e-01 1.437041271225393069e-03 2.042389937106917769e-02 5.779063185206031149e-04 2.714465408805031166e-03 2.106833754055680702e-04 1.630206540880502786e+01 1.584435094339622729e+01 -4.146918238993711758e-02 -4.577144654088048381e-01
3.000000000000000000e+01 1.646993710691823654e-01 1.641096359988194944e-03 1.250452830188679143e-01 1.429953018204023225e-03 8.889056603773583254e-02 1.205635278919083616e-03 1.076301886792452728e-01 1.326646338217024384e-03 1.752955974842767065e-02 5.353941435690155260e-04 1.766037735849056416e-03 1.699370603652483049e-04 1.657318490566037283e+01 1.607879245283018932e+01 -3.667798742138362461e-02 -4.943924528301884558e-01
3.153846153846154010e+01 1.305559748427672639e-01 1.461122026404793744e-03 9.428679245283017041e-02 1.241691026844805737e-03 7.329056603773584366e-02 1.094742931537653332e-03 9.423773584905659195e-02 1.241367964259177878e-03 1.499496855345911796e-02 4.951774870099303954e-04 1.488050314465408667e-03 1.559900580933370009e-04 1.679202641509433391e+01 1.626880503144654000e+01 -2.882893081761004478e-02 -5.232213836477984659e-01
3.307692307692308020e+01 1.065836477987421177e-01 1.320180767774652890e-03 7.360125786163521089e-02 1.097060883171590293e-03 6.341383647798741474e-02 1.018310275221249788e-03 8.117232704402514709e-02 1.152105129054143079e-03 1.298364779874213587e-02 4.607724187342636521e-04 7.031446540880501635e-04 1.072285544854415001e-04 1.697500754716980609e+01 1.642428176100628789e+01 -2.750440251572326689e-02 -5.507257861635217466e-01
3.461538461538461320e+01 8.723899371069181174e-02 1.194382511045166597e-03 5.876981132075470571e-02 9.803141244537569039e-04 5.664402515723269277e-02 9.624211653046946084e-04 6.988930817610061741e-02 1.069038836089836273e-03 9.778616352201256398e-03 3.998773594673893199e-04 5.396226415094339170e-04 9.393624453458409977e-05 1.712866918238993108e+01 1.655348050314465169e+01 -2.446289308176101407e-02 -5.751886792452827191e-01
3.615384615384616041e+01 7.286540880503143691e-02 1.091563021321369838e-03 4.531194968553458463e-02 8.607845959611275244e-04 4.866415094339621855e-02 8.920571676015904032e-04 6.204025157232703758e-02 1.007221266554205776e-03 8.813836477987420717e-03 3.796388124809325351e-04 2.943396226415093847e-04 6.937651438056691643e-05 1.725901257861634619e+01 1.666112704402515377e+01 -2.269685534591194334e-02 -5.978855345911946451e-01
3.769230769230769340e+01 5.747798742138363753e-02 9.694800762322579139e-04 3.522264150943395927e-02 7.589253736671184355e-04 4.277735849056603368e-02 8.363635425563645427e-04 5.249056603773583768e-02 9.264644083763461926e-04 7.047798742138363867e-03 3.394805199954049934e-04 1.962264150943395988e-04 5.664568678841609939e-05 1.736631572327043571e+01 1.674903647798741702e+01 -1.939371069182390869e-02 -6.172792452830185850e-01
3.923076923076923350e+01 4.585157232704401703e-02 8.658949928722435964e-04 2.760251572327043768e-02 6.718347209918585066e-04 3.778993710691823382e-02 7.860971041126282735e-04 4.727421383647797959e-02 8.792254881208091521e-04 6.573584905660376058e-03 3.278606157546219550e-04 2.943396226415093847e-04 6.937651438056691643e-05 1.745653081761005865e+01 1.682420754716980582e+01 -1.504402515723270509e-02 -6.323232704402512727e-01
4.076923076923077360e+01 3.842767295597483701e-02 7.927023666215379794e-04 2.001509433962263967e-02 5.720933934565199412e-04 3.299874213836477554e-02 7.345761177051838382e-04 4.181257861635219453e-02 8.268782864755566762e-04 5.347169811320754210e-03 2.956991662394044739e-04 2.125786163522012343e-04 5.895870010192685775e-05 1.753330440251571787e+01 1.688624779874213289e+01 -1.473333333333333613e-02 -6.470566037735846487e-01
4.230769230769230660e+01 3.252452830188679034e-02 7.292788442080775551e-04 1.671194968553458768e-02 5.227591842035096779e-04 2.895974842767295304e-02 6.881537870754982512e-04 3.716855345911949243e-02 7.796073797926177974e-04 5.559748427672954983e-03 3.015196929429119648e-04 1.471698113207546923e-04 4.905660377358489970e-05 1.760034842767295160e+01 1.694027547169810788e+01 -1.301635220125785426e-02 -6.600729559748425013e-01
4.384615384615385381e+01 2.696477987421383102e-02 6.640282429061895126e-04 1.290188679245282861e-02 4.593193327482912938e-04 2.647421383647798401e-02 6.579602364867904053e-04 3.232830188679244876e-02 7.270755798249161489e-04 3.891823899371068488e-03 2.522694742981630343e-04 6.540880503144652842e-05 3.270440251572326421e-05 1.765767924528301336e+01 1.698557106918238446e+01 -1.203522012578615852e-02 -6.721081761006286737e-01
4.538461538461538680e+01 2.125786163522012245e-02 5.895870010192685775e-04 1.031823899371069053e-02 4.107626086340782036e-04 2.305660377358490290e-02 6.140246128848844600e-04 2.895974842767295304e-02 6.881537870754982512e-04 3.433962264150942911e-03 2.369659090571857340e-04 1.635220125786163210e-05 1.635220125786163210e-05 1.770542767295597031e+01 1.702486540880502730e+01 -8.454088050314466363e-03 -6.805622641509431192e-01
4.692307692307691980e+01 1.821635220125785923e-02 5.457815106606849192e-04 7.636477987421382528e-03 3.533740581190767120e-04 2.129056603773584605e-02 5.900403551816182837e-04 2.722641509433961979e-02 6.672419494851348880e-04 3.155974842767294945e-03 2.271720400790533704e-04 6.540880503144652842e-05 3.270440251572326421e-05 1.774809056603773172e+01 1.705979371069182093e+01 -7.734591194968544643e-03 -6.882968553459116734e-01
4.846153846153846700e+01 1.488050314465408537e-02 4.932838759169272738e-04 6.377358490566037083e-03 3.229301000700747579e-04 1.855974842767295352e-02 5.509017531144633868e-04 2.335094339622641180e-02 6.179314897106550058e-04 2.681761006289307570e-03 2.094103524191874631e-04 6.540880503144652842e-05 3.270440251572326421e-05 1.778421257861634786e+01 1.708958742138364428e+01 -6.328301886792447352e-03 -6.946251572327041268e-01
5.000000000000000000e+01 1.286918238993710502e-02 4.587368095808099498e-04 5.281761006289307017e-03 2.938850438024510014e-04 1.613962264150943168e-02 5.137298489088429473e-04 2.115974842767295167e-02 5.882248420927404121e-04 1.847798742138364540e-03 1.738262837302521012e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.781506918238993364e+01 1.711602893081760612e+01 -4.415094339622643860e-03 -6.990402515723267429e-01
5.153846153846154721e+01 1.039999999999999779e-02 4.123868245734348603e-04 4.071698113207546967e-03 2.580333835154383342e-04 1.581257861635219919e-02 5.084982477259389604e-04 1.877232704402515343e-02 5.540477144635631845e-04 2.158490566037735668e-03 1.878724890691681995e-04 1.635220125786163210e-05 1.635220125786163210e-05 1.784344025157232494e+01 1.713888930817609690e+01 -5.510691823899373926e-03 -7.045509433962261481e-01
5.307692307692308020e+01 8.306918238993710180e-03 3.685598986279254013e-04 3.613836477987420956e-03 2.430929480693591670e-04 1.313081761006289032e-02 4.633764908149981716e-04 1.692452830188679105e-02 5.260734672902900701e-04 1.635220125786163332e-03 1.635220125786163278e-04 1.635220125786163210e-05 1.635220125786163210e-05 1.786651320754716821e+01 1.715944402515722800e+01 -2.518238993710692625e-03 -7.070691823899368789e-01
5.461538461538461320e+01 7.930817610062892292e-03 3.601198768453937643e-04 2.599999999999999447e-03 2.061934122867174301e-04 1.185534591194968394e-02 4.402964936650851703e-04 1.568176100628930481e-02 5.063904738959151396e-04 1.389937106918238746e-03 1.507598464714559824e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.788768930817609970e+01 1.717772578616351709e+01 -2.894339622641510512e-03 -7.099635220125783963e-01
5.615384615384616041e+01 6.606289308176099655e-03 3.286751775460919301e-04 2.044025157232703949e-03 1.828231679716808974e-04 1.118490566037735716e-02 4.276655567247452760e-04 1.376855345911949524e-02 4.744956872229176949e-04 1.488050314465408667e-03 1.559900580933370009e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.790696855345911942e+01 1.719353836477986874e+01 -3.466666666666666508e-03 -7.134301886792450142e-01
5.769230769230769340e+01 5.281761006289307017e-03 2.938850438024510014e-04 1.749685534591194618e-03 1.691484850644676648e-04 1.008930817610062709e-02 4.061802529028046729e-04 1.237861635220125628e-02 4.499084638957706497e-04 1.095597484276729415e-03 1.338485358922538815e-04 4.905660377358489970e-05 2.832284339420804969e-05 1.792343522012578561e+01 1.720771572327043586e+01 -2.289308176100627885e-03 -7.157194968553456382e-01
5.923076923076923350e+01 4.660377358490565627e-03 2.760569298235769674e-04 1.389937106918238746e-03 1.507598464714559824e-04 9.484276729559747501e-03 3.938131560359744163e-04 1.180628930817609855e-02 4.393845910769238086e-04 1.062893081761006036e-03 1.318356612929322388e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.793864276729559748e+01 1.722091194968552941e+01 -2.011320754716982087e-03 -7.177308176100626325e-01


==> anc/scattering_numbers/helium_hist_coll_numbers_14.5.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.664532650448143501e-05 1.664532650448143501e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.664532650448143501e-05 0.000000000000000000e+00 -1.664532650448143501e-05 -1.664532650448143501e-05
3.846153846153846700e+00 6.991037131882202500e-04 1.078740449158798712e-04 6.658130601792574003e-05 3.329065300896287002e-05 1.830985915492957682e-04 5.520630252832291538e-05 1.664532650448143501e-05 1.664532650448143501e-05 8.988476312419975108e-04 8.322663252240717843e-05 -7.989756722151088262e-04 -8.156209987195902917e-04
5.384615384615385025e+00 1.664532650448143298e-03 1.664532650448143298e-04 5.492957746478872774e-04 9.562012087707345614e-05 6.325224071702944964e-04 1.026086837882159814e-04 1.498079385403328914e-04 4.993597951344430164e-05 3.195902688860435305e-03 7.823303457106273607e-04 -1.597951344430217652e-03 -2.413572343149808161e-03
6.923076923076923350e+00 2.713188220230473673e-03 2.125133026279745765e-04 1.081946222791293089e-03 1.341989125837146559e-04 1.248399487836107527e-03 1.441527560716735423e-04 2.163892445582586449e-04 6.001557820874757845e-05 7.157490396927016288e-03 2.080665813060178851e-03 -2.663252240717029276e-03 -5.076824583866837437e-03
8.461538461538461675e+00 4.444302176696542615e-03 2.719868761828251810e-04 2.513444302176696520e-03 2.045411964875526337e-04 1.964148527528809026e-03 1.808145280225387859e-04 5.492957746478872774e-04 9.562012087707345614e-05 1.356594110115236750e-02 5.143405889884762432e-03 -3.345710627400767627e-03 -8.422535211267605931e-03
1.000000000000000000e+01 7.756722151088348179e-03 3.593232149603043735e-04 6.008962868117797770e-03 3.162612035851472482e-04 2.646606914212547811e-03 2.098895810088865328e-04 1.265044814340588993e-03 1.451105922305473970e-04 2.396927016645326175e-02 1.241741357234314898e-02 -3.129321382842509443e-03 -1.155185659411011451e-02
1.153846153846154010e+01 1.065300896286811710e-02 4.210971532106420868e-04 8.555697823303457655e-03 3.773756533516267587e-04 3.329065300896286595e-03 2.354004649276598775e-04 1.897567221510883381e-03 1.777234536189590923e-04 3.795134443021766502e-02 2.287067861715749023e-02 -3.528809218950062013e-03 -1.508066581306017652e-02
1.307692307692307665e+01 1.248399487836107484e-02 4.558510401771549074e-04 1.023687580025608133e-02 4.127906734424691181e-04 4.011523687580025380e-03 2.584049565318569780e-04 2.813060179257362466e-03 2.163892445582586449e-04 5.444686299615876524e-02 3.592061459667093837e-02 -3.445582586427656420e-03 -1.852624839948783381e-02
1.461538461538461675e+01 1.246734955185659424e-02 4.555470381158825146e-04 1.085275288092189469e-02 4.250266052559491530e-04 3.845070422535211158e-03 2.529870601746717594e-04 2.746478873239436604e-03 2.138130902978830836e-04 7.075928297055056326e-02 4.951984635083227226e-02 -2.713188220230473673e-03 -2.123943661971830835e-02
1.615384615384615330e+01 1.343277848911651751e-02 4.728561978167561538e-04 9.554417413572342116e-03 3.987936777445382679e-04 3.329065300896286595e-03 2.354004649276598775e-04 3.096030729833546512e-03 2.270119872737722281e-04 8.752112676056336693e-02 6.217029449423816523e-02 -4.111395646606915040e-03 -2.535083226632522252e-02
1.769230769230769340e+01 1.073623559539052530e-02 4.227388637377819036e-04 8.938540332906530494e-03 3.857264864054649775e-04 3.012804097311139618e-03 2.239399649320847948e-04 2.563380281690140917e-03 2.065630696515763571e-04 1.012701664532650314e-01 7.367221510883484314e-02 -2.247119078104993072e-03 -2.759795134443021603e-02
1.923076923076923350e+01 9.787451984635082633e-03 4.036277170006858641e-04 8.306017925736234805e-03 3.718284286145362156e-04 2.546734955185659451e-03 2.058913180526104371e-04 2.147247119078105147e-03 1.890545672097402187e-04 1.136043533930857774e-01 8.412548015364917919e-02 -1.880921895006402566e-03 -2.947887323943661902e-02
2.076923076923077005e+01 8.355953905249680069e-03 3.729444744318886310e-04 6.708066581306017587e-03 3.341525975653028449e-04 2.180537772087067644e-03 1.905144697175092992e-04 2.330345710627400833e-03 1.969501592325096273e-04 1.241408450704225286e-01 9.316389244558259675e-02 -1.498079385403329293e-03 -3.097695262483994919e-02
2.230769230769230660e+01 7.057618437900127495e-03 3.427482505322176714e-04 6.092189500640205098e-03 3.184438464868333870e-04 1.947503201024327777e-03 1.800467346262427625e-04 1.731113956466069160e-03 1.697496893129480202e-04 1.331459667093469745e-01 1.009871959026888699e-01 -1.181818181818180364e-03 -3.215877080665813237e-02
2.384615384615384670e+01 5.492957746478873207e-03 3.023773721121694692e-04 4.843790012804096920e-03 2.839479992573825111e-04 1.614596670934699118e-03 1.639374538071054321e-04 1.897567221510883381e-03 1.777234536189590923e-04 1.402535211267605386e-01 1.077285531370038574e-01 -3.661971830985924579e-04 -3.252496798975672287e-02
2.538461538461538680e+01 5.559539052496799069e-03 3.042044423463019791e-04 3.961587708066580983e-03 2.567915903547242818e-04 1.348271446862996104e-03 1.498079385403328914e-04 1.198463508322663131e-03 1.412402789565959103e-04 1.471613316261203286e-01 1.128886043533930961e-01 -1.747759282970551059e-03 -3.427272727272727415e-02
2.692307692307692690e+01 4.494238156209987012e-03 2.735106241062929336e-04 3.345710627400768061e-03 2.359882322968652197e-04 1.048655569782330375e-03 1.321181832669897978e-04 1.398207426376440500e-03 1.525569373480817293e-04 1.527042253521126436e-01 1.176325224071703007e-01 -7.989756722151090430e-04 -3.507170294494238449e-02
2.846153846153846345e+01 4.078104993597951242e-03 2.605405710018961251e-04 3.029449423815621083e-03 2.245577315262695843e-04 7.323943661971830726e-04 1.104126050566458308e-04 1.298335467349551924e-03 1.470075432295288212e-04 1.575147247119077776e-01 1.219603072983354713e-01 -4.827144686299609817e-04 -3.555441741357234786e-02
3.000000000000000000e+01 3.345710627400768061e-03 2.359882322968652197e-04 2.846350832266324963e-03 2.176658883458210819e-04 8.822023047375159369e-04 1.211798060955784028e-04 9.487836107554416904e-04 1.256694592298588308e-04 1.617426376440460611e-01 1.257554417413572490e-01 -4.327784891165169104e-04 -3.598719590268886770e-02
3.153846153846154010e+01 3.229193341869398236e-03 2.318425705549213226e-04 2.230473751600512040e-03 1.926835848095684181e-04 1.015364916773367444e-03 1.300041559369865467e-04 1.215108834827144596e-03 1.422177319963225349e-04 1.659871959026888166e-01 1.292010243277849080e-01 -7.989756722151092599e-04 -3.678617157490397804e-02
3.307692307692308020e+01 2.613316261203585313e-03 2.085653433032543880e-04 1.830985915492957736e-03 1.745776571858126652e-04 7.656850192061460036e-04 1.128940970302541455e-04 8.655569782330345798e-04 1.200311564174951569e-04 1.693661971830985602e-01 1.318975672215109141e-01 -6.824583866837391098e-04 -3.746862996158771553e-02
3.461538461538461320e+01 1.980793854033290492e-03 1.815790748915035524e-04 1.764404609475031874e-03 1.713741252661088357e-04 6.658130601792573190e-04 1.052742883026605217e-04 7.656850192061460036e-04 1.128940970302541455e-04 1.720128040973110950e-01 1.344276568501920899e-01 -1.165172855313699333e-04 -3.758514724711908839e-02
3.615384615384616041e+01 2.047375160051216354e-03 1.846056012590556038e-04 1.398207426376440500e-03 1.525569373480817293e-04 6.824583866837387845e-04 1.065820935808284607e-04 8.988476312419974024e-04 1.223176696140127449e-04 1.747426376440460449e-01 1.367247119078105200e-01 -4.327784891165172357e-04 -3.801792573623560823e-02
3.769230769230769340e+01 1.797695262483994805e-03 1.729833072860082236e-04 1.081946222791293089e-03 1.341989125837146559e-04 6.491677336747759619e-04 1.039500307031743568e-04 8.156209987195902917e-04 1.165172855313700417e-04 1.771895006402048056e-01 1.386222791293214018e-01 -5.492957746478872774e-04 -3.856722151088349398e-02
3.923076923076923350e+01 1.198463508322663131e-03 1.412402789565959103e-04 9.321382842509603334e-04 1.245622177415140462e-04 3.828425096030730018e-04 7.982818156602477003e-05 5.825864276568502084e-04 9.847507961625481365e-05 1.787708066581305544e-01 1.401370038412292074e-01 -6.658130601792564517e-05 -3.863380281690141638e-02
4.076923076923077360e+01 1.215108834827144596e-03 1.422177319963225349e-04 8.822023047375159369e-04 1.211798060955784028e-04 3.994878361075544131e-04 8.154511307600848305e-05 6.658130601792573190e-04 1.052742883026605217e-04 1.803854033290652470e-01 1.416850192061459845e-01 -6.658130601792586201e-05 -3.870038412291934571e-02
4.230769230769230660e+01 1.281690140845070458e-03 1.460621472933387927e-04 6.824583866837387845e-04 1.065820935808284607e-04 4.327784891165172899e-04 8.487484465647401010e-05 5.326504481434059203e-04 9.416018597106395373e-05 1.820998719590268267e-01 1.429001280409731289e-01 -4.993597951344429893e-04 -3.919974391805378794e-02
4.384615384615385381e+01 1.198463508322663131e-03 1.412402789565959103e-04 6.658130601792573190e-04 1.052742883026605217e-04 4.161331626120358244e-04 8.322663252240716488e-05 6.491677336747759619e-04 1.039500307031743568e-04 1.837144686299615193e-01 1.442151088348271604e-01 -2.996158770806656201e-04 -3.949935979513445605e-02
4.538461538461538680e+01 9.654289372599231559e-04 1.267670299311534092e-04 4.494238156209987012e-04 8.649165364300411181e-05 3.495518565941101250e-04 7.627846867404086467e-05 5.160051216389244548e-04 9.267725571932174241e-05 1.850294494238155507e-01 1.451805377720870871e-01 -3.495518565941100166e-04 -3.984891165172856770e-02
4.692307692307691980e+01 8.156209987195902917e-04 1.165172855313700417e-04 4.327784891165172899e-04 8.487484465647401010e-05 3.994878361075544131e-04 8.154511307600848305e-05 3.828425096030730018e-04 7.982818156602477003e-05 1.862445582586426951e-01 1.459961587708066832e-01 -3.994878361075545757e-04 -4.024839948783612287e-02
4.846153846153846700e+01 8.489116517285531143e-04 1.188714079014815066e-04 4.161331626120358244e-04 8.322663252240716488e-05 1.997439180537772065e-04 5.766110242866940335e-05 3.828425096030730018e-04 7.982818156602477003e-05 1.872932138284250370e-01 1.467951344430217797e-01 -2.496798975672216031e-04 -4.049807938540334745e-02
5.000000000000000000e+01 4.494238156209987012e-04 8.649165364300411181e-05 2.163892445582586449e-04 6.001557820874757845e-05 1.830985915492957682e-04 5.520630252832291538e-05 3.828425096030730018e-04 7.982818156602477003e-05 1.879257362355953309e-01 1.473943661971831021e-01 -3.329065300896287679e-05 -4.053137003841231212e-02
5.153846153846154721e+01 6.325224071702944964e-04 1.026086837882159814e-04 4.161331626120358244e-04 8.322663252240716488e-05 2.330345710627400833e-04 6.228110887075702308e-05 2.829705505761843714e-04 6.863043935087015021e-05 1.887912932138283706e-01 1.480934699103713115e-01 -1.664532650448143840e-04 -4.069782330345712851e-02
5.307692307692308020e+01 6.658130601792573190e-04 1.052742883026605217e-04 1.664532650448143298e-04 5.263714415133026084e-05 2.996158770806657827e-04 7.062013947829795513e-05 3.162612035851472482e-04 7.255529611527369849e-05 1.897567221510882973e-01 1.485761843790012748e-01 -4.827144686299614696e-04 -4.118053777208709187e-02
5.461538461538461320e+01 3.828425096030730018e-04 7.982818156602477003e-05 2.163892445582586449e-04 6.001557820874757845e-05 2.163892445582586449e-04 6.001557820874757845e-05 2.163892445582586449e-04 6.001557820874757845e-05 1.903559539052496197e-01 1.490089628681177947e-01 -1.664532650448144111e-04 -4.134699103713190826e-02
5.615384615384616041e+01 4.327784891165172899e-04 8.487484465647401010e-05 2.496798975672214946e-04 6.446707234404151505e-05 1.664532650448143298e-04 5.263714415133026084e-05 1.165172855313700417e-04 4.403939442232993713e-05 1.909551856594109420e-01 1.493751600512163991e-01 -2.330345710627401376e-04 -4.158002560819464705e-02
5.769230769230769340e+01 3.162612035851472482e-04 7.255529611527369849e-05 1.664532650448143298e-04 5.263714415133026084e-05 2.330345710627400833e-04 6.228110887075702308e-05 1.664532650448143298e-04 5.263714415133026084e-05 1.915044814340588208e-01 1.497080665813060318e-01 -2.163892445582586178e-04 -4.179641485275290697e-02
5.923076923076923350e+01 3.329065300896286595e-04 7.444016314339889481e-05 9.987195902688860327e-05 4.077255653800424153e-05 1.498079385403328914e-04 4.993597951344430164e-05 2.330345710627400833e-04 6.228110887075702308e-05 1.919871959026887842e-01 1.500409731113956646e-01 -1.498079385403328643e-04 -4.194622279129323755e-02


==> anc/scattering_numbers/helium_hist_coll_numbers_19.6.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.015624999999999953e-04 0.000000000000000000e+00 -1.015624999999999953e-04 -1.015624999999999953e-04
3.846153846153846700e+00 4.401041666666666600e-04 1.220629338047704587e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.692708333333333391e-04 7.570021798827412983e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.109374999999999809e-04 0.000000000000000000e+00 -6.093749999999999991e-04 -7.109374999999999809e-04
5.384615384615385025e+00 1.184895833333333374e-03 2.002839509903515914e-04 1.015624999999999953e-04 5.863713671457135984e-05 3.385416666666666782e-04 1.070562749536170164e-04 6.770833333333333023e-05 4.787702164283915508e-05 2.234375000000000250e-03 1.692708333333333391e-04 -1.354166666666666713e-03 -2.065104166666666477e-03
6.923076923076923350e+00 2.200520833333333409e-03 2.729410175205237835e-04 8.463541666666666956e-04 1.692708333333333391e-04 8.463541666666666956e-04 1.692708333333333391e-04 1.354166666666666605e-04 6.770833333333333023e-05 5.281250000000000354e-03 1.151041666666666749e-03 -2.065104166666666911e-03 -4.130208333333332954e-03
8.461538461538461675e+00 2.911458333333333173e-03 3.139506261495941569e-04 1.760416666666666640e-03 2.441258676095409174e-04 1.151041666666666749e-03 1.974020172734086199e-04 2.369791666666666693e-04 8.956970584333249510e-05 9.343750000000001360e-03 3.148437500000000194e-03 -2.065104166666666911e-03 -6.195312499999999431e-03
1.000000000000000000e+01 5.044270833333332898e-03 4.132427682409846878e-04 2.674479166666666585e-03 3.009024151695381525e-04 1.557291666666666676e-03 2.296101296370533357e-04 5.755208333333333747e-04 1.395843050339312164e-04 1.594531250000000289e-02 6.398437499999999611e-03 -3.351562499999999507e-03 -9.546874999999999806e-03
1.153846153846154010e+01 6.432291666666666886e-03 4.666474837947210200e-04 5.010416666666666491e-03 4.118537129889419230e-04 2.234374999999999816e-03 2.750325501569465618e-04 1.049479166666666659e-03 1.884920226999746960e-04 2.461197916666666916e-02 1.245833333333333168e-02 -2.606770833333333336e-03 -1.215364583333333401e-02
1.307692307692307665e+01 6.296874999999999521e-03 4.617092762000419843e-04 5.653645833333333440e-03 4.374922494353153846e-04 1.794270833333333265e-03 2.464620535433508777e-04 9.817708333333334102e-04 1.823102669081993533e-04 3.270312499999999956e-02 1.909374999999999961e-02 -1.455729166666665285e-03 -1.360937499999999994e-02
1.461538461538461675e+01 7.786458333333333599e-03 5.134238581909904330e-04 5.585937499999999757e-03 4.348646445902257349e-04 1.929687499999999979e-03 2.555933532773951617e-04 1.184895833333333374e-03 2.002839509903515914e-04 4.241927083333333487e-02 2.586458333333333318e-02 -2.945312500000000448e-03 -1.655468750000000169e-02
1.615384615384615330e+01 7.617187499999999827e-03 5.078125000000000173e-04 6.127604166666666616e-03 4.554612307603078843e-04 1.388020833333333337e-03 2.167724351214245454e-04 1.320312499999999872e-03 2.114192030707790946e-04 5.142447916666666868e-02 3.331250000000000183e-02 -1.557291666666667327e-03 -1.811197916666667032e-02
1.769230769230769340e+01 7.447916666666666921e-03 5.021384392304355064e-04 6.567708333333333384e-03 4.715339781338373807e-04 1.421874999999999962e-03 2.194000757273494332e-04 1.083333333333333284e-03 1.915080865713566203e-04 6.029427083333333687e-02 4.096354166666667240e-02 -1.218749999999999781e-03 -1.933072916666667140e-02
1.923076923076923350e+01 6.703124999999999882e-03 4.763703506070670279e-04 5.585937499999999757e-03 4.348646445902257349e-04 1.320312499999999872e-03 2.114192030707790946e-04 8.463541666666666956e-04 1.692708333333333391e-04 6.831770833333333792e-02 4.739583333333333842e-02 -1.591145833333332867e-03 -2.092187500000000297e-02
2.076923076923077005e+01 4.976562500000000083e-03 4.104599570019995731e-04 4.468749999999999632e-03 3.889547625260123334e-04 1.015625000000000035e-03 1.854269074887281079e-04 1.015625000000000035e-03 1.854269074887281079e-04 7.430989583333333370e-02 5.288020833333333809e-02 -5.078125000000004510e-04 -2.142968750000000255e-02
2.230769230769230660e+01 4.942708333333332808e-03 4.090614522310662398e-04 3.893229166666666800e-03 3.630454917498096459e-04 7.786458333333333382e-04 1.623588796954826704e-04 1.252604166666666623e-03 2.059268564944709615e-04 8.003124999999999822e-02 5.802604166666667368e-02 -5.755208333333328326e-04 -2.200520833333333495e-02
2.384615384615384670e+01 4.502604166666666907e-03 3.904252961737509058e-04 3.216145833333333443e-03 3.299696002148867421e-04 1.049479166666666659e-03 1.884920226999746960e-04 6.432291666666666236e-04 1.475668913177832417e-04 8.558333333333333071e-02 6.188541666666667190e-02 -1.692708333333333391e-03 -2.369791666666666921e-02
2.538461538461538680e+01 3.690104166666666619e-03 3.534478766037426169e-04 2.708333333333333426e-03 3.028008719530965193e-04 6.770833333333333565e-04 1.514004359765482597e-04 5.416666666666666418e-04 1.354166666666666605e-04 8.995052083333332504e-02 6.513541666666666785e-02 -1.117187499999999474e-03 -2.481510416666666760e-02
2.692307692307692690e+01 2.674479166666666585e-03 3.009024151695381525e-04 2.132812500000000160e-03 2.687091175299975124e-04 8.124999999999999627e-04 1.658508680009443338e-04 6.770833333333333565e-04 1.514004359765482597e-04 9.343749999999999278e-02 6.794531250000000744e-02 -6.770833333333329228e-04 -2.549218749999999922e-02
2.846153846153846345e+01 2.742187499999999833e-03 3.046874999999999996e-04 2.335937499999999906e-03 2.812138286925390074e-04 5.078125000000000173e-04 1.311166236997302590e-04 4.739583333333333387e-04 1.266706927814094743e-04 9.668749999999999567e-02 7.075520833333334703e-02 -4.401041666666666058e-04 -2.593229166666666599e-02
3.000000000000000000e+01 2.234374999999999816e-03 2.750325501569465618e-04 2.200520833333333409e-03 2.729410175205237835e-04 4.062499999999999814e-04 1.172742734291427197e-04 6.093749999999999991e-04 1.436310649285174449e-04 9.932812499999998934e-02 7.356510416666668661e-02 1.692708333333336644e-04 -2.576302083333333395e-02
3.153846153846154010e+01 2.132812500000000160e-03 2.687091175299975124e-04 1.489583333333333211e-03 2.245631368469801973e-04 5.078125000000000173e-04 1.311166236997302590e-04 7.109374999999999809e-04 1.551392813396508150e-04 1.019687499999999830e-01 7.576562500000001699e-02 -4.401041666666669853e-04 -2.620312500000000072e-02
3.307692307692308020e+01 1.692708333333333391e-03 2.393851082141957686e-04 1.557291666666666676e-03 2.296101296370533357e-04 5.755208333333333747e-04 1.395843050339312164e-04 4.401041666666666600e-04 1.220629338047704587e-04 1.042369791666666462e-01 7.776302083333334891e-02 -2.708333333333333209e-04 -2.647395833333333545e-02
3.461538461538461320e+01 1.421874999999999962e-03 2.194000757273494332e-04 1.252604166666666623e-03 2.059268564944709615e-04 4.401041666666666600e-04 1.220629338047704587e-04 3.385416666666666782e-04 1.070562749536170164e-04 1.060989583333333125e-01 7.935416666666668395e-02 -2.708333333333334293e-04 -2.674479166666667018e-02
3.615384615384616041e+01 1.286458333333333247e-03 2.086910990588455427e-04 1.184895833333333374e-03 2.002839509903515914e-04 2.031249999999999907e-04 8.292543400047216692e-05 4.062499999999999814e-04 1.172742734291427197e-04 1.075885416666666483e-01 8.094531250000001898e-02 1.015625000000001444e-04 -2.664322916666667096e-02
3.769230769230769340e+01 7.447916666666666054e-04 1.587901168690223697e-04 6.093749999999999991e-04 1.436310649285174449e-04 2.031249999999999907e-04 8.292543400047216692e-05 3.723958333333333027e-04 1.122815684234900987e-04 1.085364583333333216e-01 8.192708333333335868e-02 3.385416666666673288e-05 -2.660937500000000455e-02
3.923076923076923350e+01 1.354166666666666713e-03 2.141125499072340328e-04 6.093749999999999991e-04 1.436310649285174449e-04 4.062499999999999814e-04 1.172742734291427197e-04 4.739583333333333387e-04 1.266706927814094743e-04 1.102968749999999887e-01 8.301041666666669760e-02 -6.770833333333331396e-04 -2.728645833333333617e-02
4.076923076923077360e+01 8.802083333333333200e-04 1.726230564497557352e-04 6.432291666666666236e-04 1.475668913177832417e-04 2.708333333333333209e-04 9.575404328567831017e-05 3.385416666666666782e-04 1.070562749536170164e-04 1.114479166666666604e-01 8.399218750000003730e-02 -1.692708333333332307e-04 -2.745572916666666821e-02
4.230769230769230660e+01 7.786458333333333382e-04 1.623588796954826704e-04 6.093749999999999991e-04 1.436310649285174449e-04 3.385416666666666511e-05 3.385416666666666511e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.122604166666666542e-01 8.480468750000003109e-02 2.710505431213761085e-20 -2.745572916666666821e-02
4.384615384615385381e+01 5.416666666666666418e-04 1.354166666666666605e-04 5.416666666666666418e-04 1.354166666666666605e-04 2.369791666666666693e-04 8.956970584333249510e-05 3.723958333333333027e-04 1.122815684234900987e-04 1.130390624999999816e-01 8.571875000000003797e-02 1.354166666666666062e-04 -2.732031250000000258e-02
4.538461538461538680e+01 5.416666666666666418e-04 1.354166666666666605e-04 3.385416666666666782e-04 1.070562749536170164e-04 1.354166666666666605e-04 6.770833333333333023e-05 1.692708333333333391e-04 7.570021798827412983e-05 1.137161458333333097e-01 8.622656250000003408e-02 -1.692708333333333391e-04 -2.748958333333333462e-02
4.692307692307691980e+01 5.755208333333333747e-04 1.395843050339312164e-04 4.739583333333333387e-04 1.266706927814094743e-04 2.708333333333333209e-04 9.575404328567831017e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.145624999999999699e-01 8.683593750000002942e-02 -2.369791666666666964e-04 -2.772656250000000294e-02
4.846153846153846700e+01 7.447916666666666054e-04 1.587901168690223697e-04 2.369791666666666693e-04 8.956970584333249510e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.015624999999999953e-04 5.863713671457135984e-05 1.153411458333332973e-01 8.717447916666669350e-02 -4.401041666666665516e-04 -2.816666666666666971e-02
5.000000000000000000e+01 4.739583333333333387e-04 1.266706927814094743e-04 2.369791666666666693e-04 8.956970584333249510e-05 3.385416666666666511e-05 3.385416666666666511e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.158489583333332934e-01 8.761458333333335680e-02 -6.770833333333333023e-05 -2.823437500000000253e-02
5.153846153846154721e+01 5.755208333333333747e-04 1.395843050339312164e-04 2.708333333333333209e-04 9.575404328567831017e-05 2.031249999999999907e-04 8.292543400047216692e-05 2.369791666666666693e-04 8.956970584333249510e-05 1.166276041666666208e-01 8.812239583333335291e-02 -2.708333333333333209e-04 -2.850520833333333726e-02
5.307692307692308020e+01 4.062499999999999814e-04 1.172742734291427197e-04 1.692708333333333391e-04 7.570021798827412983e-05 2.031249999999999907e-04 8.292543400047216692e-05 2.369791666666666693e-04 8.956970584333249510e-05 1.172369791666666161e-01 8.852864583333334980e-02 -2.031249999999999907e-04 -2.870833333333333570e-02
5.461538461538461320e+01 4.739583333333333387e-04 1.266706927814094743e-04 2.708333333333333209e-04 9.575404328567831017e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 1.177109374999999458e-01 8.883333333333334747e-02 -1.692708333333333391e-04 -2.887760416666666774e-02
5.615384615384616041e+01 4.062499999999999814e-04 1.172742734291427197e-04 1.354166666666666605e-04 6.770833333333333023e-05 1.354166666666666605e-04 6.770833333333333023e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.182526041666666083e-01 8.896875000000001310e-02 -4.062499999999999814e-04 -2.928385416666666810e-02
5.769230769230769340e+01 2.369791666666666693e-04 8.956970584333249510e-05 3.046874999999999996e-04 1.015624999999999953e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.692708333333333391e-04 7.570021798827412983e-05 1.184895833333332732e-01 8.944270833333334281e-02 2.369791666666666693e-04 -2.904687499999999978e-02
5.923076923076923350e+01 3.046874999999999996e-04 1.015624999999999953e-04 1.354166666666666605e-04 6.770833333333333023e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.031249999999999907e-04 8.292543400047216692e-05 1.187942708333332709e-01 8.978125000000000688e-02 3.385416666666665156e-05 -2.901302083333333337e-02


==> anc/scattering_numbers/helium_hist_coll_numbers_7.7.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 1.798742138364779633e-04 5.423411606870464497e-05 3.270440251572326421e-05 2.312550479352230661e-05 3.270440251572326421e-05 2.312550479352230661e-05 1.635220125786163210e-05 1.635220125786163210e-05 2.125786163522012343e-04 4.905660377358489292e-05 -1.635220125786163278e-04 -1.635220125786163278e-04
5.384615384615385025e+00 3.478113207547169072e-02 7.541538779813970316e-04 1.128301886792452578e-03 1.358315851797923938e-04 5.453459119496854163e-02 9.443307740062984595e-04 7.799999999999998775e-03 3.571374662665914102e-04 8.952830188679243573e-02 8.977358490566036964e-03 -8.038742138364778078e-02 -8.055094339622639876e-02
6.923076923076923350e+00 1.309811320754716846e-01 1.463499174130504553e-03 1.177358490566037495e-02 4.387756031320341429e-04 2.092264150943395906e-01 1.849679012175772233e-03 6.864654088050313463e-02 1.059491412015224100e-03 4.297358490566037248e-01 8.939748427672954134e-02 -2.597874213836477431e-01 -3.403383647798741141e-01
8.461538461538461675e+00 2.019496855345911668e-01 1.817229182525831755e-03 3.798616352201257540e-02 7.881353887029763023e-04 2.515132075471697704e-01 2.028002610654543528e-03 1.136641509433962138e-01 1.363326473017515339e-03 8.831987421383646897e-01 2.410477987421383306e-01 -3.018125786163521340e-01 -6.421509433962262481e-01
1.000000000000000000e+01 2.493874213836477505e-01 2.019414099595363832e-03 7.580880503144653282e-02 1.113391591935293566e-03 2.366981132075471339e-01 1.967367577379968736e-03 1.265987421383647504e-01 1.438807878223728829e-03 1.369284276729559657e+00 4.434553459119496277e-01 -2.836779874213835595e-01 -9.258289308176097521e-01
1.153846153846154010e+01 2.338528301886792227e-01 1.955507234444767411e-03 9.902893081761005023e-02 1.272533302935689508e-03 1.737421383647798356e-01 1.685546324938037204e-03 1.098704402515723044e-01 1.340381867709188437e-03 1.776879245283018660e+00 6.523547169811320101e-01 -1.986955974842767036e-01 -1.124524528301886539e+00
1.307692307692307665e+01 1.936100628930817191e-01 1.779311865293693035e-03 1.034767295597484177e-01 1.300796797069521610e-03 1.272691823899370911e-01 1.442612659158289384e-03 9.221006289308174286e-02 1.227940351331346892e-03 2.097758490566037359e+00 8.480415094339621707e-01 -1.251924528301886497e-01 -1.249716981132075189e+00
1.461538461538461675e+01 1.474314465408804731e-01 1.552684348338111532e-03 8.993710691823897374e-02 1.212711702292372474e-03 9.497358490566036593e-02 1.246205109345154254e-03 7.440251572327043206e-02 1.103016278754820941e-03 2.340163522012578046e+00 1.012381132075471646e+00 -7.806540880503144708e-02 -1.327782389937106622e+00
1.615384615384615330e+01 1.071396226415094188e-01 1.323619534505784956e-03 6.795974842767293911e-02 1.054178108159600216e-03 6.758364779874212469e-02 1.051257062066870626e-03 5.507421383647798097e-02 9.489913744458353898e-04 2.514886792452829756e+00 1.135415094339622621e+00 -5.168930817610062345e-02 -1.379471698113207356e+00
1.769230769230769340e+01 8.223522012578615703e-02 1.159623589783085034e-03 5.356981132075470942e-02 9.359403485600220054e-04 4.545911949685534081e-02 8.621813446240646954e-04 4.043899371069181736e-02 8.131829829888432854e-04 2.642581132075471295e+00 1.229423899371069107e+00 -3.368553459119495719e-02 -1.413157232704402411e+00
1.923076923076923350e+01 6.341383647798741474e-02 1.018310275221249788e-03 3.944150943396225462e-02 8.030912153535232348e-04 3.502641509433961770e-02 7.568084228944891570e-04 3.031698113207546841e-02 7.040947216124345725e-04 2.741021383647798348e+00 1.299182389937106885e+00 -2.868176100628930247e-02 -1.441838993710691685e+00
2.076923076923077005e+01 4.899119496855345451e-02 8.950496522478092317e-04 2.946666666666666184e-02 6.941504618824768588e-04 2.528050314465408316e-02 6.429555780311634744e-04 2.371069182389936789e-02 6.226732728064830443e-04 2.815293081761006011e+00 1.352359748427672814e+00 -2.109433962264150794e-02 -1.462933333333333197e+00
2.230769230769230660e+01 3.725031446540880142e-02 7.804643739832070604e-04 2.379245283018867688e-02 6.237459235116690325e-04 2.017861635220125419e-02 5.744256224232800615e-04 2.057106918238993387e-02 5.799847095914127237e-04 2.872722012578615924e+00 1.396723270440251463e+00 -1.306540880503144486e-02 -1.475998742138364683e+00
2.384615384615384670e+01 2.963018867924527983e-02 6.960738528284424837e-04 1.854339622641509172e-02 5.506590116384290452e-04 1.532201257861635045e-02 5.005483326922805908e-04 1.757861635220125604e-02 5.361427724272074596e-04 2.917674213836477737e+00 1.432845283018867821e+00 -8.830188679245284250e-03 -1.484828930817609915e+00
2.538461538461538680e+01 2.483899371069182155e-02 6.373164239214237567e-04 1.378490566037735704e-02 4.747773706476821000e-04 1.347421383647798461e-02 4.693964810749564178e-04 1.308176100628930666e-02 4.625100958704461457e-04 2.955987421383647451e+00 1.459711949685534416e+00 -1.144654088050314072e-02 -1.496275471698113035e+00
2.692307692307692690e+01 1.921383647798741851e-02 5.605252189007142640e-04 1.080880503144653927e-02 4.204137904864696995e-04 1.165911949685534410e-02 4.366374565953281433e-04 1.246037735849056353e-02 4.513918456451556141e-04 2.986860377358490304e+00 1.482981132075471553e+00 -7.603773584905661534e-03 -1.503879245283018751e+00
2.846153846153846345e+01 1.558364779874213575e-02 5.048038679890079917e-04 7.342138364779872764e-03 3.464969324596505200e-04 8.290566037735848381e-03 3.681969641247046562e-04 1.010566037735848889e-02 4.065092770579337178e-04 3.010734591194968335e+00 1.500428930817609974e+00 -6.426415094339622477e-03 -1.510305660377358361e+00
3.000000000000000000e+01 1.214968553459119284e-02 4.457287326181310900e-04 6.671698113207545980e-03 3.302982747137282477e-04 7.342138364779872764e-03 3.464969324596505200e-04 8.732075471698111727e-03 3.778738619063834827e-04 3.030226415094339210e+00 1.515832704402515718e+00 -4.088050314465407897e-03 -1.514393710691823713e+00
3.153846153846154010e+01 1.007295597484276529e-02 4.058509620072480849e-04 4.807547169811320076e-03 2.803818447714077856e-04 6.393710691823898014e-03 3.233438479656697111e-04 7.489308176100628080e-03 3.499523890156289001e-04 3.046693081761005839e+00 1.528129559748427679e+00 -4.169811320754716021e-03 -1.518563522012578382e+00
3.307692307692308020e+01 7.816352201257859705e-03 3.575116281987179520e-04 3.613836477987420956e-03 2.430929480693591670e-04 5.265408805031446086e-03 2.934297607346448731e-04 6.769811320754715901e-03 3.327180746438809962e-04 3.059774842767295056e+00 1.538513207547169914e+00 -2.698113207547169802e-03 -1.521261635220125585e+00
3.461538461538461320e+01 6.475471698113206137e-03 3.254046964122278562e-04 2.632704402515723043e-03 2.074861736174134946e-04 4.513207547169810312e-03 2.716631703595847875e-04 5.445283018867923264e-03 2.983996712976484645e-04 3.070763522012577962e+00 1.546591194968553573e+00 -2.910691823899370576e-03 -1.524172327044025055e+00
3.615384615384616041e+01 5.183647798742137963e-03 2.911426661533875367e-04 1.945911949685534244e-03 1.783814559625965625e-04 4.038993710691823370e-03 2.569950155868203968e-04 4.594968553459118435e-03 2.741128427485820408e-04 3.079986163522011822e+00 1.553132075471698181e+00 -2.681761006289308004e-03 -1.526854088050314306e+00
3.769230769230769340e+01 4.316981132075471336e-03 2.656918220384087257e-04 1.569811320754716790e-03 1.602181970122330010e-04 3.368553459119496152e-03 2.346982405374782089e-04 4.088050314465407897e-03 2.585510036615655560e-04 3.087671698113206631e+00 1.558789937106918266e+00 -2.027672955974842151e-03 -1.528881761006289253e+00
3.923076923076923350e+01 3.532075471698112833e-03 2.403272955183495150e-04 1.177358490566037539e-03 1.387530287611338329e-04 3.123270440251571783e-03 2.259919176026519143e-04 3.810062893081760365e-03 2.496055192354197086e-04 3.094327044025156237e+00 1.563777358490566094e+00 -1.667924528301886495e-03 -1.530549685534591031e+00
4.076923076923077360e+01 3.270440251572326665e-03 2.312550479352230729e-04 8.176100628930816662e-04 1.156275239676115364e-04 2.371069182389936875e-03 1.969065780179872082e-04 3.777358490566037202e-03 2.485319421338598824e-04 3.099968553459118592e+00 1.568372327044025294e+00 -1.046540880503144672e-03 -1.531596226415094186e+00
4.230769230769230660e+01 2.240251572327043791e-03 1.913976086029624030e-04 8.012578616352199765e-04 1.144654088050314349e-04 2.534591194968553122e-03 2.035832638664823941e-04 2.943396226415093738e-03 2.193878015660170714e-04 3.104743396226414376e+00 1.572116981132075653e+00 -1.030188679245282440e-03 -1.532626415094339389e+00
4.384615384615385381e+01 1.978616352201257624e-03 1.798742138364779633e-04 5.723270440251571880e-04 9.674092727081132193e-05 2.044025157232703949e-03 1.828231679716808974e-04 2.550943396226414486e-03 2.042389282495073210e-04 3.108766037735848364e+00 1.575240251572327166e+00 -8.993710691823897894e-04 -1.533525786163521865e+00
4.538461538461538680e+01 1.553459119496855209e-03 1.593815427453037755e-04 4.905660377358489563e-04 8.956469493795167838e-05 1.716981132075471456e-03 1.675602012043707659e-04 2.256603773584905156e-03 1.920948699598987099e-04 3.112036477987420557e+00 1.577987421383648003e+00 -5.232704402515727694e-04 -1.534049056603773442e+00
4.692307692307691980e+01 1.308176100628930623e-03 1.462585343773447233e-04 3.597484276729559266e-04 7.669862248767871592e-05 1.488050314465408667e-03 1.559900580933370009e-04 2.125786163522012072e-03 1.864437802048904435e-04 3.114832704402514807e+00 1.580472955974842941e+00 -3.106918238993711286e-04 -1.534359748427672754e+00
4.846153846153846700e+01 1.144654088050314376e-03 1.368123313829305810e-04 2.779874213836477492e-04 6.742185299752148381e-05 1.471698113207546869e-03 1.551306021969393282e-04 1.700628930817609874e-03 1.667603866080658828e-04 3.117449056603772473e+00 1.582451572327044254e+00 -6.377358490566038384e-04 -1.534997484276729329e+00
5.000000000000000000e+01 8.339622641509432475e-04 1.167780749321472238e-04 2.289308176100628698e-04 6.118433462649211312e-05 1.324528301886792204e-03 1.471698113207546923e-04 1.684276729559748076e-03 1.659567174166022888e-04 3.119607547169810147e+00 1.584364779874213980e+00 -2.452830188679248034e-04 -1.535242767295597277e+00
5.153846153846154721e+01 8.339622641509432475e-04 1.167780749321472238e-04 2.125786163522012343e-04 5.895870010192685775e-05 1.226415094339622499e-03 1.416142169710402857e-04 1.406289308176100327e-03 1.516440760269737386e-04 3.121667924528300553e+00 1.585983647798742346e+00 -4.415094339622642125e-04 -1.535684276729559539e+00
5.307692307692308020e+01 6.050314465408804590e-04 9.946655709921615031e-05 1.471698113207546923e-04 4.905660377358489970e-05 1.046540880503144455e-03 1.308176100628930568e-04 1.144654088050314376e-03 1.368123313829305810e-04 3.123319496855344379e+00 1.587275471698113449e+00 -3.597484276729558724e-04 -1.536044025157232484e+00
5.461538461538461320e+01 7.849056603773583952e-04 1.132913735768321988e-04 9.811320754716979940e-05 4.005454925305825025e-05 8.339622641509432475e-04 1.167780749321472238e-04 1.210062893081760918e-03 1.406669540522693539e-04 3.124938364779872746e+00 1.588583647798742282e+00 -3.106918238993709117e-04 -1.536354716981131796e+00
5.615384615384616041e+01 4.088050314465408331e-04 8.176100628930816391e-05 1.144654088050314349e-04 4.326385791677946291e-05 8.666666666666665185e-04 1.190458220888638034e-04 1.193710691823899120e-03 1.397132687913558134e-04 3.126213836477985897e+00 1.589891823899371115e+00 3.270440251572337940e-05 -1.536322012578616114e+00
5.769230769230769340e+01 3.924528301886791976e-04 8.010909850611650049e-05 4.905660377358489970e-05 2.832284339420804969e-05 6.704402515723268926e-04 1.047051762095937315e-04 8.339622641509432475e-04 1.167780749321472238e-04 3.127276729559747004e+00 1.590774842767295638e+00 -1.798742138364778278e-04 -1.536501886792452698e+00
5.923076923076923350e+01 2.616352201257861137e-04 6.540880503144652842e-05 3.270440251572326421e-05 2.312550479352230661e-05 6.867924528301885823e-04 1.059743762003800913e-04 8.830188679245282082e-04 1.201636477591747575e-04 3.128225157232702891e+00 1.591690566037735843e+00 -3.270440251572327098e-05 -1.536534591194968380e+00


==> anc/scattering_numbers/hypertriton_hist_coll_numbers_14.5.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 1.664532650448143501e-05 1.664532650448143501e-05 3.329065300896287002e-05 2.354004649276598843e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.664532650448143501e-05 3.329065300896287002e-05 1.664532650448143501e-05 1.664532650448143501e-05
5.384615384615385025e+00 9.987195902688860327e-05 4.077255653800424153e-05 4.993597951344430164e-05 2.883055121433470168e-05 3.329065300896287002e-05 2.354004649276598843e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.498079385403329185e-04 9.987195902688860327e-05 -6.658130601792574003e-05 -4.993597951344430164e-05
6.923076923076923350e+00 1.830985915492957682e-04 5.520630252832291538e-05 1.664532650448143298e-04 5.263714415133026084e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.329065300896287002e-05 2.354004649276598843e-05 3.329065300896286595e-04 2.996158770806658369e-04 1.664532650448143162e-05 -3.329065300896287002e-05
8.461538461538461675e+00 5.992317541613315654e-04 9.987195902688860327e-05 4.827144686299615780e-04 8.963782649519660495e-05 1.498079385403328914e-04 4.993597951344430164e-05 4.993597951344430164e-05 2.883055121433470168e-05 1.081946222791293089e-03 8.322663252240717572e-04 -2.163892445582585636e-04 -2.496798975672214404e-04
1.000000000000000000e+01 1.015364916773367444e-03 1.300041559369865467e-04 1.048655569782330375e-03 1.321181832669897978e-04 3.329065300896286595e-04 7.444016314339889481e-05 2.163892445582586449e-04 6.001557820874757845e-05 2.430217669654289193e-03 2.097311139564660750e-03 -8.322663252240708356e-05 -3.329065300896285511e-04
1.153846153846154010e+01 1.564660691421254721e-03 1.613824280317856144e-04 1.414852752880921966e-03 1.534623277142221757e-04 4.660691421254801667e-04 8.807878884465987425e-05 2.330345710627400833e-04 6.228110887075702308e-05 4.460947503201024081e-03 3.745198463508322799e-03 -3.828425096030728392e-04 -7.157490396927013903e-04
1.307692307692307665e+01 1.514724711907810542e-03 1.587862947300933657e-04 1.597951344430217652e-03 1.630902261520169661e-04 4.494238156209987012e-04 8.649165364300411181e-05 2.663252240717029601e-04 6.658130601792574003e-05 6.425096030729833541e-03 5.609475032010243466e-03 -9.987195902688884722e-05 -8.156209987195902917e-04
1.461538461538461675e+01 1.830985915492957736e-03 1.745776571858126652e-04 1.548015364916773256e-03 1.605217156119185759e-04 4.827144686299615780e-04 8.963782649519660495e-05 3.329065300896286595e-04 7.444016314339889481e-05 8.738796414852752908e-03 7.490396927016645598e-03 -4.327784891165174525e-04 -1.248399487836107744e-03
1.615384615384615330e+01 1.614596670934699118e-03 1.639374538071054321e-04 1.581306017925736187e-03 1.622385742413783938e-04 4.827144686299615780e-04 8.963782649519660495e-05 4.993597951344429893e-04 9.117020803543097335e-05 1.083610755441741409e-02 9.571062740076824449e-03 -1.664532650448157392e-05 -1.265044814340589210e-03
1.769230769230769340e+01 1.597951344430217652e-03 1.630902261520169661e-04 1.314980793854033173e-03 1.479468981115270791e-04 2.829705505761843714e-04 6.863043935087015021e-05 2.330345710627400833e-04 6.228110887075702308e-05 1.271702944942381536e-02 1.111907810499359814e-02 -3.329065300896288764e-04 -1.597951344430218086e-03
1.923076923076923350e+01 1.364916773367477569e-03 1.507298422481260331e-04 1.248399487836107527e-03 1.441527560716735423e-04 2.496798975672214946e-04 6.446707234404151505e-05 2.829705505761843714e-04 6.863043935087015021e-05 1.433162612035851491e-02 1.265044814340588950e-02 -8.322663252240721909e-05 -1.681177976952625414e-03
2.076923076923077005e+01 1.165172855313700417e-03 1.392647931490778829e-04 9.987195902688859785e-04 1.289341446880830301e-04 1.830985915492957682e-04 5.520630252832291538e-05 1.331626120358514801e-04 4.708009298553197686e-05 1.567989756722151101e-02 1.378233034571062741e-02 -2.163892445582586449e-04 -1.897567221510884031e-03
2.230769230769230660e+01 9.321382842509603334e-04 1.245622177415140462e-04 8.489116517285531143e-04 1.188714079014815066e-04 1.997439180537772065e-04 5.766110242866940335e-05 2.163892445582586449e-04 6.001557820874757845e-05 1.681177976952624720e-02 1.484763124199743947e-02 -6.658130601792572648e-05 -1.964148527528809893e-03
2.384615384615384670e+01 8.655569782330345798e-04 1.200311564174951569e-04 4.660691421254801667e-04 8.807878884465987425e-05 1.331626120358514801e-04 4.708009298553197686e-05 2.330345710627400833e-04 6.228110887075702308e-05 1.781049935979513166e-02 1.554673495518565929e-02 -2.996158770806657285e-04 -2.263764404609475839e-03
2.538461538461538680e+01 6.325224071702944964e-04 1.026086837882159814e-04 4.494238156209987012e-04 8.649165364300411181e-05 1.664532650448143298e-04 5.263714415133026084e-05 1.498079385403328914e-04 4.993597951344430164e-05 1.860947503201024200e-02 1.614596670934699205e-02 -1.997439180537772337e-04 -2.463508322663252991e-03
2.692307692307692690e+01 7.323943661971830726e-04 1.104126050566458308e-04 6.325224071702944964e-04 1.026086837882159814e-04 1.997439180537772065e-04 5.766110242866940335e-05 8.322663252240716488e-05 3.722008157169944741e-05 1.954161331626120407e-02 1.686171574903969420e-02 -2.163892445582586720e-04 -2.679897567221511609e-03
2.846153846153846345e+01 5.659411011523687429e-04 9.705809812162472178e-05 3.162612035851472482e-04 7.255529611527369849e-05 9.987195902688860327e-05 4.077255653800424153e-05 1.830985915492957682e-04 5.520630252832291538e-05 2.020742637644046269e-02 1.736107554417413643e-02 -1.664532650448143027e-04 -2.846350832266325830e-03
3.000000000000000000e+01 5.326504481434059203e-04 9.416018597106395373e-05 3.495518565941101250e-04 7.627846867404086467e-05 8.322663252240716488e-05 3.722008157169944741e-05 1.331626120358514801e-04 4.708009298553197686e-05 2.082330345710627431e-02 1.784379001280409632e-02 -1.331626120358515343e-04 -2.979513444302177554e-03
3.153846153846154010e+01 3.994878361075544131e-04 8.154511307600848305e-05 4.161331626120358244e-04 8.322663252240716488e-05 4.993597951344430164e-05 2.883055121433470168e-05 8.322663252240716488e-05 3.722008157169944741e-05 2.127272727272727301e-02 1.834314980793853855e-02 4.993597951344428808e-05 -2.929577464788733158e-03
3.307692307692308020e+01 3.495518565941101250e-04 7.627846867404086467e-05 3.329065300896286595e-04 7.444016314339889481e-05 1.331626120358514801e-04 4.708009298553197686e-05 4.993597951344430164e-05 2.883055121433470168e-05 2.175544174135723291e-02 1.872599231754161139e-02 -9.987195902688867104e-05 -3.029449423815621951e-03
3.461538461538461320e+01 3.329065300896286595e-04 7.444016314339889481e-05 2.496798975672214946e-04 6.446707234404151505e-05 8.322663252240716488e-05 3.722008157169944741e-05 8.322663252240716488e-05 3.722008157169944741e-05 2.217157490396927041e-02 1.905889884763124070e-02 -8.322663252240716488e-05 -3.112676056338029278e-03
3.615384615384616041e+01 9.987195902688860327e-05 4.077255653800424153e-05 1.664532650448143298e-04 5.263714415133026084e-05 8.322663252240716488e-05 3.722008157169944741e-05 1.498079385403328914e-04 4.993597951344430164e-05 2.235467349551856567e-02 1.937516005121638768e-02 1.331626120358514530e-04 -2.979513444302177988e-03
3.769230769230769340e+01 2.163892445582586449e-04 6.001557820874757845e-05 1.498079385403328914e-04 4.993597951344430164e-05 8.322663252240716488e-05 3.722008157169944741e-05 4.993597951344430164e-05 2.883055121433470168e-05 2.265428937259923031e-02 1.957490396927016527e-02 -9.987195902688864393e-05 -3.079385403329066781e-03
3.923076923076923350e+01 8.322663252240716488e-05 3.722008157169944741e-05 9.987195902688860327e-05 4.077255653800424153e-05 8.322663252240716488e-05 3.722008157169944741e-05 1.165172855313700417e-04 4.403939442232993713e-05 2.282074263764404323e-02 1.979129321382842518e-02 4.993597951344431519e-05 -3.029449423815622384e-03
4.076923076923077360e+01 1.830985915492957682e-04 5.520630252832291538e-05 9.987195902688860327e-05 4.077255653800424153e-05 8.322663252240716488e-05 3.722008157169944741e-05 8.322663252240716488e-05 3.722008157169944741e-05 2.308706786171574668e-02 1.997439180537772044e-02 -8.322663252240713777e-05 -3.112676056338029712e-03
4.230769230769230660e+01 1.165172855313700417e-04 4.403939442232993713e-05 9.987195902688860327e-05 4.077255653800424153e-05 9.987195902688860327e-05 4.077255653800424153e-05 1.331626120358514801e-04 4.708009298553197686e-05 2.330345710627400660e-02 2.020742637644045922e-02 1.664532650448143840e-05 -3.096030729833548246e-03
4.384615384615385381e+01 1.664532650448143298e-04 5.263714415133026084e-05 1.664532650448143501e-05 1.664532650448143501e-05 4.993597951344430164e-05 2.883055121433470168e-05 6.658130601792574003e-05 3.329065300896287002e-05 2.351984635083226652e-02 2.029065300896286742e-02 -1.331626120358514530e-04 -3.229193341869399537e-03
4.538461538461538680e+01 1.165172855313700417e-04 4.403939442232993713e-05 3.329065300896287002e-05 2.354004649276598843e-05 6.658130601792574003e-05 3.329065300896287002e-05 3.329065300896287002e-05 2.354004649276598843e-05 2.370294494238156177e-02 2.035723431498079328e-02 -1.165172855313700417e-04 -3.345710627400769362e-03
4.692307692307691980e+01 6.658130601792574003e-05 3.329065300896287002e-05 4.993597951344430164e-05 2.883055121433470168e-05 1.664532650448143501e-05 1.664532650448143501e-05 3.329065300896287002e-05 2.354004649276598843e-05 2.378617157490396997e-02 2.044046094750320147e-02 -6.776263578034402713e-21 -3.345710627400769362e-03
4.846153846153846700e+01 4.993597951344430164e-05 2.883055121433470168e-05 4.993597951344430164e-05 2.883055121433470168e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 2.385275288092189583e-02 2.050704225352112733e-02 -3.388131789017201356e-21 -3.345710627400769362e-03
5.000000000000000000e+01 4.993597951344430164e-05 2.883055121433470168e-05 3.329065300896287002e-05 2.354004649276598843e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.993597951344430164e-05 2.883055121433470168e-05 2.390268886043533936e-02 2.059026888604353553e-02 3.329065300896287002e-05 -3.312419974391806431e-03
5.153846153846154721e+01 4.993597951344430164e-05 2.883055121433470168e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 1.664532650448143501e-05 3.329065300896287002e-05 2.354004649276598843e-05 2.396927016645326522e-02 2.064020486555697906e-02 -1.664532650448143162e-05 -3.329065300896287896e-03
5.307692307692308020e+01 9.987195902688860327e-05 4.077255653800424153e-05 3.329065300896287002e-05 2.354004649276598843e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.329065300896287002e-05 2.354004649276598843e-05 2.406914212548015228e-02 2.070678617157490492e-02 -3.329065300896285646e-05 -3.362355953905250827e-03
5.461538461538461320e+01 1.664532650448143501e-05 1.664532650448143501e-05 4.993597951344430164e-05 2.883055121433470168e-05 3.329065300896287002e-05 2.354004649276598843e-05 1.664532650448143501e-05 1.664532650448143501e-05 2.411907810499359581e-02 2.077336747759283078e-02 1.664532650448143501e-05 -3.345710627400769362e-03
5.615384615384616041e+01 6.658130601792574003e-05 3.329065300896287002e-05 1.664532650448143501e-05 1.664532650448143501e-05 4.993597951344430164e-05 2.883055121433470168e-05 1.664532650448143501e-05 1.664532650448143501e-05 2.423559539052496520e-02 2.080665813060179198e-02 -8.322663252240716488e-05 -3.428937259923176689e-03
5.769230769230769340e+01 3.329065300896287002e-05 2.354004649276598843e-05 3.329065300896287002e-05 2.354004649276598843e-05 1.664532650448143501e-05 1.664532650448143501e-05 3.329065300896287002e-05 2.354004649276598843e-05 2.428553137003840873e-02 2.087323943661971784e-02 1.664532650448143840e-05 -3.412291933418695224e-03
5.923076923076923350e+01 1.664532650448143501e-05 1.664532650448143501e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.664532650448143501e-05 1.664532650448143501e-05 4.993597951344430164e-05 2.883055121433470168e-05 2.431882202304736992e-02 2.092317541613316137e-02 1.664532650448143162e-05 -3.395646606914213758e-03


==> anc/scattering_numbers/hypertriton_hist_coll_numbers_19.6.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 6.770833333333333023e-05 4.787702164283915508e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.015624999999999953e-04 3.385416666666666511e-05 -6.770833333333333023e-05 -6.770833333333333023e-05
5.384615384615385025e+00 2.031249999999999907e-04 8.292543400047216692e-05 6.770833333333333023e-05 4.787702164283915508e-05 6.770833333333333023e-05 4.787702164283915508e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.723958333333333027e-04 1.015624999999999953e-04 -2.031249999999999907e-04 -2.708333333333333209e-04
6.923076923076923350e+00 1.692708333333333391e-04 7.570021798827412983e-05 1.354166666666666605e-04 6.770833333333333023e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.770833333333333023e-05 4.787702164283915508e-05 5.416666666666666418e-04 3.046874999999999996e-04 3.385416666666665156e-05 -2.369791666666666693e-04
8.461538461538461675e+00 4.739583333333333387e-04 1.266706927814094743e-04 4.401041666666666600e-04 1.220629338047704587e-04 6.770833333333333023e-05 4.787702164283915508e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.083333333333333284e-03 7.786458333333333382e-04 -6.770833333333331667e-05 -3.046874999999999996e-04
1.000000000000000000e+01 8.463541666666666956e-04 1.692708333333333391e-04 8.124999999999999627e-04 1.658508680009443338e-04 1.692708333333333391e-04 7.570021798827412983e-05 3.385416666666666511e-05 3.385416666666666511e-05 2.098958333333333318e-03 1.624999999999999925e-03 -1.692708333333333933e-04 -4.739583333333333929e-04
1.153846153846154010e+01 8.463541666666666956e-04 1.692708333333333391e-04 5.078125000000000173e-04 1.311166236997302590e-04 1.354166666666666605e-04 6.770833333333333023e-05 1.354166666666666605e-04 6.770833333333333023e-05 3.080729166666666512e-03 2.268229166666666657e-03 -3.385416666666667324e-04 -8.125000000000000711e-04
1.307692307692307665e+01 1.015625000000000035e-03 1.854269074887281079e-04 7.786458333333333382e-04 1.623588796954826704e-04 1.692708333333333391e-04 7.570021798827412983e-05 1.015624999999999953e-04 5.863713671457135984e-05 4.265625000000000319e-03 3.148437500000000194e-03 -3.046875000000000538e-04 -1.117187500000000125e-03
1.461538461538461675e+01 1.117187499999999908e-03 1.944773812630061667e-04 8.802083333333333200e-04 1.726230564497557352e-04 1.692708333333333391e-04 7.570021798827412983e-05 1.354166666666666605e-04 6.770833333333333023e-05 5.552083333333333350e-03 4.164062500000000229e-03 -2.708333333333332667e-04 -1.388020833333333337e-03
1.615384615384615330e+01 1.184895833333333374e-03 2.002839509903515914e-04 8.463541666666666956e-04 1.692708333333333391e-04 6.770833333333333023e-05 4.787702164283915508e-05 1.015624999999999953e-04 5.863713671457135984e-05 6.804687499999999972e-03 5.111979166666666581e-03 -3.046874999999999454e-04 -1.692708333333333391e-03
1.769230769230769340e+01 7.109374999999999809e-04 1.551392813396508150e-04 1.049479166666666659e-03 1.884920226999746960e-04 1.015624999999999953e-04 5.863713671457135984e-05 1.015624999999999953e-04 5.863713671457135984e-05 7.617187499999999827e-03 6.263020833333333114e-03 3.385416666666666782e-04 -1.354166666666666713e-03
1.923076923076923350e+01 8.463541666666666956e-04 1.692708333333333391e-04 1.049479166666666659e-03 1.884920226999746960e-04 6.770833333333333023e-05 4.787702164283915508e-05 3.385416666666666511e-05 3.385416666666666511e-05 8.531250000000000638e-03 7.346354166666665964e-03 1.692708333333332849e-04 -1.184895833333333374e-03
2.076923076923077005e+01 7.447916666666666054e-04 1.587901168690223697e-04 8.124999999999999627e-04 1.658508680009443338e-04 1.692708333333333391e-04 7.570021798827412983e-05 1.015624999999999953e-04 5.863713671457135984e-05 9.445312500000000583e-03 8.260416666666665908e-03 1.355252715606880543e-20 -1.184895833333333374e-03
2.230769230769230660e+01 1.049479166666666659e-03 1.884920226999746960e-04 6.093749999999999991e-04 1.436310649285174449e-04 6.770833333333333023e-05 4.787702164283915508e-05 2.369791666666666693e-04 8.956970584333249510e-05 1.056250000000000071e-02 9.106770833333333037e-03 -2.708333333333332125e-04 -1.455729166666666586e-03
2.384615384615384670e+01 5.755208333333333747e-04 1.395843050339312164e-04 7.447916666666666054e-04 1.587901168690223697e-04 2.031249999999999907e-04 8.292543400047216692e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.134114583333333329e-02 9.986979166666666574e-03 1.015624999999999276e-04 -1.354166666666666713e-03
2.538461538461538680e+01 6.432291666666666236e-04 1.475668913177832417e-04 5.078125000000000173e-04 1.311166236997302590e-04 3.385416666666666511e-05 3.385416666666666511e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.201822916666666664e-02 1.063020833333333352e-02 -3.385416666666657024e-05 -1.388020833333333337e-03
2.692307692307692690e+01 5.416666666666666418e-04 1.354166666666666605e-04 2.369791666666666693e-04 8.956970584333249510e-05 1.692708333333333391e-04 7.570021798827412983e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.272916666666666641e-02 1.090104166666666652e-02 -4.401041666666666058e-04 -1.828124999999999889e-03
2.846153846153846345e+01 2.708333333333333209e-04 9.575404328567831017e-05 3.385416666666666782e-04 1.070562749536170164e-04 3.385416666666666511e-05 3.385416666666666511e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.303385416666666581e-02 1.130729166666666688e-02 1.015625000000000089e-04 -1.726562499999999799e-03
3.000000000000000000e+01 4.401041666666666600e-04 1.220629338047704587e-04 2.031249999999999907e-04 8.292543400047216692e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.350781249999999899e-02 1.154427083333333347e-02 -2.369791666666666422e-04 -1.963541666666666387e-03
3.153846153846154010e+01 2.369791666666666693e-04 8.956970584333249510e-05 2.369791666666666693e-04 8.956970584333249510e-05 1.015624999999999953e-04 5.863713671457135984e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.384635416666666480e-02 1.184895833333333287e-02 -3.385416666666667867e-05 -1.997395833333333228e-03
3.307692307692308020e+01 2.369791666666666693e-04 8.956970584333249510e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.015624999999999953e-04 5.863713671457135984e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.418489583333333234e-02 1.201822916666666664e-02 -1.692708333333333391e-04 -2.166666666666666567e-03
3.461538461538461320e+01 1.692708333333333391e-04 7.570021798827412983e-05 1.015624999999999953e-04 5.863713671457135984e-05 6.770833333333333023e-05 4.787702164283915508e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.442187499999999893e-02 1.215364583333333401e-02 -1.015624999999999953e-04 -2.268229166666666657e-03
3.615384615384616041e+01 1.354166666666666605e-04 6.770833333333333023e-05 3.385416666666666511e-05 3.385416666666666511e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.455729166666666630e-02 1.218750000000000042e-02 -1.015624999999999953e-04 -2.369791666666666748e-03
3.769230769230769340e+01 1.015624999999999953e-04 5.863713671457135984e-05 1.354166666666666605e-04 6.770833333333333023e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.469270833333333366e-02 1.235677083333333419e-02 3.385416666666666511e-05 -2.335937499999999906e-03
3.923076923076923350e+01 6.770833333333333023e-05 4.787702164283915508e-05 1.692708333333333391e-04 7.570021798827412983e-05 3.385416666666666511e-05 3.385416666666666511e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.479427083333333288e-02 1.259375000000000078e-02 1.354166666666666605e-04 -2.200520833333333409e-03
4.076923076923077360e+01 6.770833333333333023e-05 4.787702164283915508e-05 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 1.486197916666666570e-02 1.272916666666666814e-02 6.770833333333333023e-05 -2.132812500000000160e-03
4.230769230769230660e+01 1.354166666666666605e-04 6.770833333333333023e-05 1.692708333333333391e-04 7.570021798827412983e-05 3.385416666666666511e-05 3.385416666666666511e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.503124999999999947e-02 1.289843750000000192e-02 0.000000000000000000e+00 -2.132812500000000160e-03
4.384615384615385381e+01 1.354166666666666605e-04 6.770833333333333023e-05 1.692708333333333391e-04 7.570021798827412983e-05 6.770833333333333023e-05 4.787702164283915508e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.523437499999999965e-02 1.306770833333333569e-02 -3.385416666666665156e-05 -2.166666666666667001e-03
4.538461538461538680e+01 1.692708333333333391e-04 7.570021798827412983e-05 1.015624999999999953e-04 5.863713671457135984e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.543749999999999983e-02 1.320312500000000305e-02 -6.770833333333335733e-05 -2.234375000000000250e-03
4.692307692307691980e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.770833333333333023e-05 4.787702164283915508e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.015624999999999953e-04 5.863713671457135984e-05 1.543749999999999983e-02 1.337239583333333683e-02 1.692708333333333391e-04 -2.065104166666666911e-03
4.846153846153846700e+01 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.557291666666666720e-02 1.340625000000000323e-02 -1.015624999999999953e-04 -2.166666666666667001e-03
5.000000000000000000e+01 1.015624999999999953e-04 5.863713671457135984e-05 3.385416666666666511e-05 3.385416666666666511e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 1.567447916666666816e-02 1.347395833333333605e-02 -3.385416666666666511e-05 -2.200520833333333842e-03
5.153846153846154721e+01 6.770833333333333023e-05 4.787702164283915508e-05 1.015624999999999953e-04 5.863713671457135984e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.577604166666666738e-02 1.360937500000000341e-02 3.385416666666666511e-05 -2.166666666666667001e-03
5.307692307692308020e+01 6.770833333333333023e-05 4.787702164283915508e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 1.584375000000000019e-02 1.364322916666666982e-02 -3.385416666666666511e-05 -2.200520833333333842e-03
5.461538461538461320e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.770833333333333023e-05 4.787702164283915508e-05 1.584375000000000019e-02 1.381250000000000359e-02 1.692708333333333391e-04 -2.031250000000000503e-03
5.615384615384616041e+01 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 3.385416666666666511e-05 6.770833333333333023e-05 4.787702164283915508e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.594531249999999942e-02 1.384635416666667000e-02 -6.770833333333333023e-05 -2.098958333333333752e-03
5.769230769230769340e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.385416666666666511e-05 3.385416666666666511e-05 1.594531249999999942e-02 1.391406250000000282e-02 6.770833333333333023e-05 -2.031250000000000503e-03
5.923076923076923350e+01 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.604687499999999864e-02 1.391406250000000282e-02 -1.015624999999999953e-04 -2.132812500000000593e-03


==> anc/scattering_numbers/hypertriton_hist_coll_numbers_7.7.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 1.635220125786163210e-05 1.635220125786163210e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.635220125786163210e-05 1.635220125786163210e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.270440251572326421e-05 0.000000000000000000e+00 -3.270440251572326421e-05 -3.270440251572326421e-05
5.384615384615385025e+00 2.289308176100628698e-04 6.118433462649211312e-05 4.905660377358489970e-05 2.832284339420804969e-05 2.125786163522012343e-04 5.895870010192685775e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.742138364779873751e-04 4.905660377358489970e-05 -3.924528301886791976e-04 -4.251572327044024686e-04
6.923076923076923350e+00 5.723270440251571880e-04 9.674092727081132193e-05 4.088050314465408331e-04 8.176100628930816391e-05 4.088050314465408331e-04 8.176100628930816391e-05 4.415094339622641041e-04 8.496853018262415247e-05 1.455345911949685288e-03 8.993710691823897894e-04 -1.308176100628929755e-04 -5.559748427672954983e-04
8.461538461538461675e+00 2.142138364779873870e-03 1.871594979237418174e-04 1.978616352201257624e-03 1.798742138364779633e-04 9.484276729559746417e-04 1.245346545612965872e-04 1.471698113207546869e-03 1.551306021969393282e-04 4.545911949685533908e-03 4.349685534591194933e-03 3.597484276729558724e-04 -1.962264150943396259e-04
1.000000000000000000e+01 3.793710691823898567e-03 2.490693091225931743e-04 4.366037735849055863e-03 2.671971701871527784e-04 1.978616352201257624e-03 1.798742138364779633e-04 2.485534591194968161e-03 2.016034768266583045e-04 1.031823899371069053e-02 1.120125786163521896e-02 1.079245283018868268e-03 8.830188679245286418e-04
1.153846153846154010e+01 6.933333333333332148e-03 3.367124322838515346e-04 7.472955974842766282e-03 3.495701361554909097e-04 2.501886792452829959e-03 2.022655589925644243e-04 3.810062893081760365e-03 2.496055192354197086e-04 1.975345911949685090e-02 2.248427672955974344e-02 1.847798742138364540e-03 2.730817610062893398e-03
1.307692307692307665e+01 7.947169811320754090e-03 3.604909432775242725e-04 7.669182389937106124e-03 3.541299393210065667e-04 3.761006289308175404e-03 2.479934107488557271e-04 4.447798742138363987e-03 2.696874119900859353e-04 3.146163522012578040e-02 3.460125786163521788e-02 4.088050314465406163e-04 3.139622641509434015e-03
1.461538461538461675e+01 7.407547169811319956e-03 3.480369264142212419e-04 7.914465408805030494e-03 3.597484276729559266e-04 3.254088050314464867e-03 2.306761858310144204e-04 4.088050314465407897e-03 2.585510036615655560e-04 4.212327044025156175e-02 4.660377358490565280e-02 1.340880503144653568e-03 4.480503144654087583e-03
1.615384615384615330e+01 6.622641509433961453e-03 3.290817023490256207e-04 5.788679245283017555e-03 3.076648306779220920e-04 3.090566037735848620e-03 2.248056001299091056e-04 3.008805031446540497e-03 2.218120497625873579e-04 5.183647798742137269e-02 5.540125786163520999e-02 -9.157232704402528886e-04 3.564779874213834694e-03
1.769230769230769340e+01 5.576100628930816781e-03 3.019627786969207670e-04 4.480503144654087583e-03 2.706770938920867973e-04 2.436477987421383200e-03 1.996040540937586152e-04 2.616352201257861245e-03 2.068408029292524556e-04 5.984905660377357051e-02 6.249811320754716099e-02 -9.157232704402507202e-04 2.649056603773583974e-03
1.923076923076923350e+01 4.120754716981131494e-03 2.595831475006767910e-04 3.924528301886791651e-03 2.533272125821203324e-04 1.651572327044024914e-03 1.643375887730459651e-04 2.093081761006288909e-03 1.850040383481784529e-04 6.562138364779872279e-02 6.851572327044024024e-02 2.452830188679239361e-04 2.894339622641507910e-03
2.076923076923077005e+01 3.793710691823898567e-03 2.490693091225931743e-04 2.943396226415093738e-03 2.193878015660170714e-04 1.324528301886792204e-03 1.471698113207546923e-04 1.569811320754716790e-03 1.602181970122330010e-04 7.073962264150941703e-02 7.302893081761005489e-02 -6.050314465408802422e-04 2.289308176100627451e-03
2.230769230769230660e+01 2.616352201257861245e-03 2.068408029292524556e-04 1.831446540880502958e-03 1.730554316671178516e-04 1.013836477987421292e-03 1.287573614618283378e-04 1.569811320754716790e-03 1.602181970122330010e-04 7.436981132075469458e-02 7.643018867924528115e-02 -2.289308176100630053e-04 2.060377358490564446e-03
2.384615384615384670e+01 2.158490566037735668e-03 1.878724890691681995e-04 1.798742138364779579e-03 1.715033336630436339e-04 8.830188679245282082e-04 1.201636477591747575e-04 1.340880503144653785e-03 1.480754802462722010e-04 7.741132075471696128e-02 7.956981132075471863e-02 9.811320754716927085e-05 2.158490566037733933e-03
2.538461538461538680e+01 1.831446540880502958e-03 1.730554316671178516e-04 1.553459119496855209e-03 1.593815427453037755e-04 5.886792452830187693e-04 9.811320754716979940e-05 1.062893081761006036e-03 1.318356612929322388e-04 7.983144654088047965e-02 8.218616352201257858e-02 1.962264150943394091e-04 2.354716981132073342e-03
2.692307692307692690e+01 1.667924528301886495e-03 1.651491373568641239e-04 1.242767295597484081e-03 1.425551855749151010e-04 7.849056603773583952e-04 1.132913735768321988e-04 8.993710691823897894e-04 1.212711702292372393e-04 8.228427672955972161e-02 8.432830188679245331e-02 -3.106918238993711286e-04 2.044025157232702214e-03
2.846153846153846345e+01 1.455345911949685288e-03 1.542663581342588921e-04 8.339622641509432475e-04 1.167780749321472238e-04 5.559748427672954983e-04 9.534889890941999923e-05 7.849056603773583952e-04 1.132913735768321988e-04 8.429559748427670196e-02 8.594716981132075051e-02 -3.924528301886791434e-04 1.651572327044022962e-03
3.000000000000000000e+01 9.320754716981130604e-04 1.234564121490814160e-04 4.905660377358489563e-04 8.956469493795167838e-05 4.088050314465408331e-04 8.176100628930816391e-05 7.358490566037734345e-04 1.096939007830085357e-04 8.563647798742135553e-02 8.717358490566037843e-02 -1.144654088050316111e-04 1.537106918238991243e-03
3.153846153846154010e+01 8.012578616352199765e-04 1.144654088050314349e-04 3.924528301886791976e-04 8.010909850611650049e-05 4.578616352201257396e-04 8.652771583355892582e-05 7.194968553459118532e-04 1.084682321374092899e-04 8.689559748427670705e-02 8.828553459119496682e-02 -1.471698113207545568e-04 1.389937106918236794e-03
3.307692307692308020e+01 6.050314465408804590e-04 9.946655709921615031e-05 3.106918238993710201e-04 7.127759278745755052e-05 4.578616352201257396e-04 8.652771583355892582e-05 5.396226415094339170e-04 9.393624453458409977e-05 8.795849056603771698e-02 8.913584905660376645e-02 -2.125786163522013156e-04 1.177358490566035587e-03
3.461538461538461320e+01 4.742138364779873209e-04 8.805929873301703405e-05 1.471698113207546923e-04 4.905660377358489970e-05 4.251572327044024686e-04 8.338019330403294142e-05 2.779874213836477492e-04 6.742185299752148381e-05 8.885786163522010894e-02 8.956100628930817320e-02 -4.742138364779873751e-04 7.031446540880482120e-04
3.615384615384616041e+01 3.761006289308175621e-04 7.842240226800672206e-05 2.452830188679244782e-04 6.333180314553008309e-05 2.943396226415093847e-04 6.937651438056691643e-05 3.597484276729559266e-04 7.669862248767871592e-05 8.952830188679243573e-02 9.016603773584905279e-02 -6.540880503144659618e-05 6.377358490566016700e-04
3.769230769230769340e+01 4.742138364779873209e-04 8.805929873301703405e-05 2.125786163522012343e-04 5.895870010192685775e-05 2.289308176100628698e-04 6.118433462649211312e-05 3.597484276729559266e-04 7.669862248767871592e-05 9.023144654088048611e-02 9.073836477987420879e-02 -1.308176100628930297e-04 5.069182389937085861e-04
3.923076923076923350e+01 2.616352201257861137e-04 6.540880503144652842e-05 1.635220125786163278e-04 5.171020073231311390e-05 3.106918238993710201e-04 7.127759278745755052e-05 2.616352201257861137e-04 6.540880503144652842e-05 9.080377358490564210e-02 9.116352201257861554e-02 -1.471698113207546110e-04 3.597484276729539751e-04
4.076923076923077360e+01 1.308176100628930568e-04 4.625100958704461321e-05 6.540880503144652842e-05 3.270440251572326421e-05 1.471698113207546923e-04 4.905660377358489970e-05 2.943396226415093847e-04 6.937651438056691643e-05 9.108176100628928573e-02 9.152327044025157510e-02 8.176100628930817746e-05 4.415094339622621525e-04
4.230769230769230660e+01 1.962264150943395988e-04 5.664568678841609939e-05 4.905660377358489970e-05 2.832284339420804969e-05 2.289308176100628698e-04 6.118433462649211312e-05 2.779874213836477492e-04 6.742185299752148381e-05 9.150691823899369248e-02 9.185031446540881106e-02 -9.811320754716981295e-05 3.433962264150923396e-04
4.384615384615385381e+01 8.176100628930816391e-05 3.656463359433618083e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.471698113207546923e-04 4.905660377358489970e-05 2.289308176100628698e-04 6.118433462649211312e-05 9.173584905660375766e-02 9.209559748427673109e-02 1.635220125786166260e-05 3.597484276729540293e-04
4.538461538461538680e+01 1.798742138364779633e-04 5.423411606870464497e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.962264150943395988e-04 5.664568678841609939e-05 2.289308176100628698e-04 6.118433462649211312e-05 9.211194968553457207e-02 9.234088050314465113e-02 -1.308176100628930568e-04 2.289308176100609724e-04
4.692307692307691980e+01 8.176100628930816391e-05 3.656463359433618083e-05 3.270440251572326421e-05 2.312550479352230661e-05 1.635220125786163278e-04 5.171020073231311390e-05 1.635220125786163278e-04 5.171020073231311390e-05 9.235723270440249211e-02 9.253710691823899270e-02 -4.905660377358487937e-05 1.798742138364760931e-04
4.846153846153846700e+01 1.144654088050314349e-04 4.326385791677946291e-05 4.905660377358489970e-05 2.832284339420804969e-05 1.471698113207546923e-04 4.905660377358489970e-05 1.471698113207546923e-04 4.905660377358489970e-05 9.261886792452828088e-02 9.273333333333333428e-02 -6.540880503144651486e-05 1.144654088050295782e-04
5.000000000000000000e+01 1.144654088050314349e-04 4.326385791677946291e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.144654088050314349e-04 4.326385791677946291e-05 1.635220125786163278e-04 5.171020073231311390e-05 9.284779874213834605e-02 9.291320754716980712e-02 -4.905660377358490648e-05 6.540880503144467172e-05
5.153846153846154721e+01 3.270440251572326421e-05 2.312550479352230661e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.540880503144652842e-05 3.270440251572326421e-05 1.635220125786163278e-04 5.171020073231311390e-05 9.294591194968551684e-02 9.307672955974842510e-02 6.540880503144654197e-05 1.308176100628912137e-04
5.307692307692308020e+01 3.270440251572326421e-05 2.312550479352230661e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.308176100628930568e-04 4.625100958704461321e-05 3.270440251572326421e-05 2.312550479352230661e-05 9.310943396226413482e-02 9.310943396226414870e-02 -1.308176100628930568e-04 -1.843143693225357538e-18
5.461538461538461320e+01 4.905660377358489970e-05 2.832284339420804969e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.176100628930816391e-05 3.656463359433618083e-05 1.308176100628930568e-04 4.625100958704461321e-05 9.324025157232702921e-02 9.324025157232704308e-02 0.000000000000000000e+00 -1.843143693225357538e-18
5.615384615384616041e+01 3.270440251572326421e-05 2.312550479352230661e-05 1.635220125786163210e-05 1.635220125786163210e-05 6.540880503144652842e-05 3.270440251572326421e-05 4.905660377358489970e-05 2.832284339420804969e-05 9.333836477987419999e-02 9.330566037735849028e-02 -3.270440251572325066e-05 -3.270440251572509380e-05
5.769230769230769340e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.635220125786163210e-05 1.635220125786163210e-05 6.540880503144652842e-05 3.270440251572326421e-05 6.540880503144652842e-05 3.270440251572326421e-05 9.340377358490564719e-02 9.338742138364779233e-02 1.635220125786163549e-05 -1.635220125786345831e-05
5.923076923076923350e+01 3.270440251572326421e-05 2.312550479352230661e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.635220125786163210e-05 1.635220125786163210e-05 6.540880503144652842e-05 3.270440251572326421e-05 9.345283018867922564e-02 9.345283018867923952e-02 1.635220125786163549e-05 -1.822814902491254330e-18


==> anc/scattering_numbers/triton_hist_coll_numbers_14.5.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 5.492957746478872774e-04 9.562012087707345614e-05 4.993597951344430164e-05 2.883055121433470168e-05 1.498079385403328914e-04 4.993597951344430164e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.991037131882201416e-04 4.993597951344430164e-05 -6.491677336747758535e-04 -6.491677336747758535e-04
5.384615384615385025e+00 1.265044814340588993e-03 1.451105922305473970e-04 2.996158770806657827e-04 7.062013947829795513e-05 7.157490396927016071e-04 1.091507052700717105e-04 1.331626120358514801e-04 4.708009298553197686e-05 2.679897567221510742e-03 4.827144686299615238e-04 -1.548015364916773256e-03 -2.197183098591549109e-03
6.923076923076923350e+00 2.629961587708066345e-03 2.092285098203520554e-04 1.481434058898847611e-03 1.570316961801995293e-04 1.231754161331626062e-03 1.431885127676749581e-04 2.829705505761843714e-04 6.863043935087015021e-05 6.541613316261202932e-03 2.247119078104993506e-03 -2.097311139564659883e-03 -4.294494238156209426e-03
8.461538461538461675e+00 4.827144686299615454e-03 2.834596962318095209e-04 3.096030729833546512e-03 2.270119872737722281e-04 1.814340588988476270e-03 1.737823106476788155e-04 8.655569782330345798e-04 1.200311564174951569e-04 1.318309859154929466e-02 6.208706786171574489e-03 -2.679897567221510742e-03 -6.974391805377720167e-03
1.000000000000000000e+01 8.139564660691421885e-03 3.680838374359126134e-04 5.559539052496799069e-03 3.042044423463019791e-04 2.879641485275287894e-03 2.189350879558985496e-04 1.298335467349551924e-03 1.470075432295288212e-04 2.420230473751600400e-02 1.306658130601792527e-02 -4.161331626120358569e-03 -1.113572343149807874e-02
1.153846153846154010e+01 1.085275288092189469e-02 4.250266052559491530e-04 8.588988476312420586e-03 3.781091344194804373e-04 3.079385403329065046e-03 2.264009175589766618e-04 1.964148527528809026e-03 1.808145280225387859e-04 3.813444302176696721e-02 2.361971830985915705e-02 -3.379001280409730124e-03 -1.451472471190780843e-02
1.307692307692307665e+01 1.265044814340588950e-02 4.588799840644631990e-04 1.041997439180537832e-02 4.164659360859371490e-04 3.994878361075543914e-03 2.578682893761660602e-04 2.696542893725992207e-03 2.118604184348938789e-04 5.477976952624839801e-02 3.673623559539052758e-02 -3.528809218950063747e-03 -1.804353393085787044e-02
1.461538461538461675e+01 1.230089628681177959e-02 4.524957845016297519e-04 1.035339308578745246e-02 4.151332416732881909e-04 4.244558258642765897e-03 2.658045486488182360e-04 2.979513444302176687e-03 2.226992907597637357e-04 7.132522407170294176e-02 5.006914212548015802e-02 -3.212548015364914602e-03 -2.125608194622278374e-02
1.615384615384615330e+01 1.298335467349551881e-02 4.648786698309762249e-04 1.121895006402048693e-02 4.321378100248737548e-04 3.462227912932138319e-03 2.400623128349903138e-04 2.563380281690140917e-03 2.065630696515763571e-04 8.777080665813059845e-02 6.385147247119078717e-02 -2.663252240717028842e-03 -2.391933418693981128e-02
1.769230769230769340e+01 1.176824583866837443e-02 4.425904363739009109e-04 9.421254801536492127e-03 3.960048765526610610e-04 3.079385403329065046e-03 2.264009175589766618e-04 2.912932138284250825e-03 2.201969721116496450e-04 1.026184379001280345e-01 7.618565941101153316e-02 -2.513444302176696520e-03 -2.643277848911650824e-02
1.923076923076923350e+01 1.027016645326504427e-02 4.134613329804477980e-04 8.306017925736234805e-03 3.718284286145362156e-04 2.613316261203585313e-03 2.085653433032543880e-04 2.463508322663252124e-03 2.024991367320790015e-04 1.155019206145966593e-01 8.695518565941101619e-02 -2.113956466069143083e-03 -2.854673495518565002e-02
2.076923076923077005e+01 9.604353393085787380e-03 3.998344633624483532e-04 7.340588988476312408e-03 3.495518565941101250e-04 2.163892445582586178e-03 1.897859222316106717e-04 2.180537772087067644e-03 1.905144697175092992e-04 1.272701664532650268e-01 9.647631241997439711e-02 -2.247119078104994373e-03 -3.079385403329064352e-02
2.230769230769230660e+01 7.573623559539052058e-03 3.550569489118054383e-04 6.291933418693981817e-03 3.236221347476396135e-04 1.964148527528809026e-03 1.808145280225387859e-04 2.014084507042253423e-03 1.830985915492957682e-04 1.368079385403328796e-01 1.047823303457106336e-01 -1.231754161331626279e-03 -3.202560819462226677e-02
2.384615384615384670e+01 6.624839948783610259e-03 3.320732208225096412e-04 5.459667093469910276e-03 3.014596844962520662e-04 1.797695262483994805e-03 1.729833072860082236e-04 2.180537772087067644e-03 1.905144697175092992e-04 1.452304737516004751e-01 1.124225352112676046e-01 -7.823303457106280112e-04 -3.280793854033289825e-02
2.538461538461538680e+01 5.226632522407170627e-03 2.949559371404628983e-04 4.544174135723431408e-03 2.750259300181279697e-04 1.314980793854033173e-03 1.479468981115270791e-04 1.697823303457106229e-03 1.681095572326594284e-04 1.517720870678616885e-01 1.186645326504481429e-01 -2.996158770806661622e-04 -3.310755441741356636e-02
2.692307692307692690e+01 4.877080665813059851e-03 2.849220947402150836e-04 3.412291933418693923e-03 2.383248064309764303e-04 1.165172855313700417e-03 1.392647931490778829e-04 1.331626120358514638e-03 1.488803262867977896e-04 1.578143405889884388e-01 1.234084507042253476e-01 -1.298335467349552141e-03 -3.440588988476311894e-02
2.846153846153846345e+01 4.244558258642765897e-03 2.658045486488182360e-04 3.628681177976952540e-03 2.457653006184817163e-04 1.281690140845070458e-03 1.460621472933387927e-04 1.281690140845070458e-03 1.460621472933387927e-04 1.633405889884762818e-01 1.283188220230473686e-01 -6.158770806658131394e-04 -3.502176696542893403e-02
3.000000000000000000e+01 3.245838668373879701e-03 2.324393349154881125e-04 2.496798975672215055e-03 2.038627826900212144e-04 1.098591549295774555e-03 1.352272717801120312e-04 1.281690140845070458e-03 1.460621472933387927e-04 1.676850192061459244e-01 1.320973111395646604e-01 -5.659411011523691765e-04 -3.558770806658130559e-02
3.153846153846154010e+01 3.329065300896286595e-03 2.354004649276598775e-04 2.263764404609474971e-03 1.941161962432494436e-04 7.157490396927016071e-04 1.091507052700717105e-04 1.048655569782330375e-03 1.321181832669897978e-04 1.717298335467349057e-01 1.354097311139564608e-01 -7.323943661971829642e-04 -3.632010243277848660e-02
3.307692307692308020e+01 2.829705505761843931e-03 2.170285051667975224e-04 2.014084507042253423e-03 1.830985915492957682e-04 6.658130601792573190e-04 1.052742883026605217e-04 8.655569782330345798e-04 1.200311564174951569e-04 1.752253521126760083e-01 1.382893725992317413e-01 -6.158770806658132478e-04 -3.693597951344430169e-02
3.461538461538461320e+01 2.330345710627400833e-03 1.969501592325096273e-04 1.265044814340588993e-03 1.451105922305473970e-04 6.325224071702944964e-04 1.026086837882159814e-04 8.322663252240716488e-04 1.177002324638299388e-04 1.781882202304737040e-01 1.403866837387963973e-01 -8.655569782330345798e-04 -3.780153649167733443e-02
3.615384615384616041e+01 2.014084507042253423e-03 1.830985915492957682e-04 1.364916773367477569e-03 1.507298422481260331e-04 6.491677336747759619e-04 1.039500307031743568e-04 6.325224071702944964e-04 1.026086837882159814e-04 1.808514724711907384e-01 1.423841229193341662e-01 -6.658130601792572106e-04 -3.846734955185659305e-02
3.769230769230769340e+01 1.631241997439180583e-03 1.647803254493619089e-04 1.081946222791293089e-03 1.341989125837146559e-04 6.491677336747759619e-04 1.039500307031743568e-04 9.154929577464788679e-04 1.234450452397485467e-04 1.831318822023046966e-01 1.443815620998719351e-01 -2.829705505761844798e-04 -3.875032010243277536e-02
3.923076923076923350e+01 1.564660691421254721e-03 1.613824280317856144e-04 1.032010243277848910e-03 1.310654319617843007e-04 7.157490396927016071e-04 1.091507052700717105e-04 9.154929577464788679e-04 1.234450452397485467e-04 1.854122919334186548e-01 1.463290653008962605e-01 -3.329065300896286595e-04 -3.908322663252240120e-02
4.076923076923077360e+01 1.364916773367477569e-03 1.507298422481260331e-04 1.032010243277848910e-03 1.310654319617843007e-04 3.661971830985915363e-04 7.807350176402636107e-05 4.660691421254801667e-04 8.807878884465987425e-05 1.871434058898847341e-01 1.478271446862995941e-01 -2.330345710627400833e-04 -3.931626120358513998e-02
4.230769230769230660e+01 1.215108834827144596e-03 1.422177319963225349e-04 7.157490396927016071e-04 1.091507052700717105e-04 3.994878361075544131e-04 8.154511307600848305e-05 4.993597951344429893e-04 9.117020803543097335e-05 1.887580025608194267e-01 1.490422535211267385e-01 -3.994878361075545215e-04 -3.971574903969269515e-02
4.384615384615385381e+01 8.322663252240716488e-04 1.177002324638299388e-04 7.989756722151088262e-04 1.153222048573388067e-04 3.495518565941101250e-04 7.627846867404086467e-05 3.994878361075544131e-04 8.154511307600848305e-05 1.899398207426375995e-01 1.502407170294494110e-01 1.664532650448135708e-05 -3.969910371318821629e-02
4.538461538461538680e+01 1.248399487836107527e-03 1.441527560716735423e-04 5.492957746478872774e-04 9.562012087707345614e-05 3.329065300896286595e-04 7.444016314339889481e-05 5.326504481434059203e-04 9.416018597106395373e-05 1.915211267605633483e-01 1.513226632522406967e-01 -4.993597951344429893e-04 -4.019846350832265852e-02
4.692307692307691980e+01 7.989756722151088262e-04 1.153222048573388067e-04 4.161331626120358244e-04 8.322663252240716488e-05 2.163892445582586449e-04 6.001557820874757845e-05 4.494238156209987012e-04 8.649165364300411181e-05 1.925364916773367185e-01 1.521882202304737364e-01 -1.498079385403329727e-04 -4.034827144686298911e-02
4.846153846153846700e+01 7.656850192061460036e-04 1.128940970302541455e-04 5.160051216389244548e-04 9.267725571932174241e-05 3.329065300896286595e-04 7.444016314339889481e-05 4.494238156209987012e-04 8.649165364300411181e-05 1.936350832266325039e-01 1.531536491677336631e-01 -1.331626120358513988e-04 -4.048143405889884083e-02
5.000000000000000000e+01 7.989756722151088262e-04 1.153222048573388067e-04 3.329065300896286595e-04 7.444016314339889481e-05 2.496798975672214946e-04 6.446707234404151505e-05 3.329065300896286595e-04 7.444016314339889481e-05 1.946837387964148458e-01 1.538194622279129287e-01 -3.828425096030730560e-04 -4.086427656850191714e-02
5.153846153846154721e+01 4.993597951344429893e-04 9.117020803543097335e-05 2.496798975672214946e-04 6.446707234404151505e-05 2.663252240717029601e-04 6.658130601792574003e-05 2.496798975672214946e-04 6.446707234404151505e-05 1.954494238156209984e-01 1.543188220230473640e-01 -2.663252240717028517e-04 -4.113060179257362059e-02
5.307692307692308020e+01 4.494238156209987012e-04 8.649165364300411181e-05 2.496798975672214946e-04 6.446707234404151505e-05 3.329065300896286595e-04 7.444016314339889481e-05 4.494238156209987012e-04 8.649165364300411181e-05 1.962317541613316230e-01 1.550179257362355734e-01 -8.322663252240711067e-05 -4.121382842509602878e-02
5.461538461538461320e+01 4.993597951344429893e-04 9.117020803543097335e-05 1.331626120358514801e-04 4.708009298553197686e-05 1.830985915492957682e-04 5.520630252832291538e-05 3.994878361075544131e-04 8.154511307600848305e-05 1.969142125480153604e-01 1.555505761843789803e-01 -1.498079385403328643e-04 -4.136363636363635937e-02
5.615384615384616041e+01 3.661971830985915363e-04 7.807350176402636107e-05 1.498079385403328914e-04 4.993597951344430164e-05 1.165172855313700417e-04 4.403939442232993713e-05 1.997439180537772065e-04 5.766110242866940335e-05 1.973969270166453238e-01 1.559001280409730850e-01 -1.331626120358514530e-04 -4.149679897567221110e-02
5.769230769230769340e+01 4.494238156209987012e-04 8.649165364300411181e-05 1.331626120358514801e-04 4.708009298553197686e-05 1.830985915492957682e-04 5.520630252832291538e-05 1.830985915492957682e-04 5.520630252832291538e-05 1.980294494238156178e-01 1.562163892445582458e-01 -3.162612035851471940e-04 -4.181306017925735807e-02
5.923076923076923350e+01 2.996158770806657827e-04 7.062013947829795513e-05 1.331626120358514801e-04 4.708009298553197686e-05 1.331626120358514801e-04 4.708009298553197686e-05 2.663252240717029601e-04 6.658130601792574003e-05 1.984622279129321376e-01 1.566158770806657941e-01 -3.329065300896276837e-05 -4.184635083226632274e-02


==> anc/scattering_numbers/triton_hist_coll_numbers_19.6.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 3.723958333333333027e-04 1.122815684234900987e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.015624999999999953e-04 5.863713671457135984e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.739583333333332845e-04 0.000000000000000000e+00 -4.739583333333332845e-04 -4.739583333333332845e-04
5.384615384615385025e+00 1.184895833333333374e-03 2.002839509903515914e-04 1.692708333333333391e-04 7.570021798827412983e-05 2.369791666666666693e-04 8.956970584333249510e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.895833333333333138e-03 1.692708333333333391e-04 -1.252604166666666623e-03 -1.726562499999999799e-03
6.923076923076923350e+00 1.726562500000000016e-03 2.417671082579610719e-04 4.739583333333333387e-04 1.266706927814094743e-04 6.432291666666666236e-04 1.475668913177832417e-04 1.015624999999999953e-04 5.863713671457135984e-05 4.265625000000000319e-03 7.447916666666667138e-04 -1.794270833333333265e-03 -3.520833333333333280e-03
8.461538461538461675e+00 3.114583333333333353e-03 3.247177593909653407e-04 1.624999999999999925e-03 2.345485468582854394e-04 1.252604166666666623e-03 2.059268564944709615e-04 4.062499999999999814e-04 1.172742734291427197e-04 8.632812499999999861e-03 2.776041666666666675e-03 -2.335937499999999906e-03 -5.856770833333333620e-03
1.000000000000000000e+01 5.111979166666666581e-03 4.160069647311942509e-04 3.453125000000000031e-03 3.419103234341328403e-04 1.591145833333333301e-03 2.320924734510769949e-04 4.401041666666666600e-04 1.220629338047704587e-04 1.533593750000000061e-02 6.669270833333333474e-03 -2.809895833333333082e-03 -8.666666666666666269e-03
1.153846153846154010e+01 6.736979166666666290e-03 4.775717909782721234e-04 4.434895833333333225e-03 3.874786480452467705e-04 1.895833333333333355e-03 2.533413855628189487e-04 8.463541666666666956e-04 1.692708333333333391e-04 2.396875000000000047e-02 1.195052083333333209e-02 -3.351562499999999941e-03 -1.201822916666666664e-02
1.307692307692307665e+01 8.125000000000000278e-03 5.244664947989210362e-04 5.687499999999999847e-03 4.388001514546988665e-04 2.268229166666666657e-03 2.771082969644319172e-04 1.117187499999999908e-03 1.944773812630061667e-04 3.436197916666666741e-02 1.875520833333333207e-02 -3.588541666666666963e-03 -1.560677083333333361e-02
1.461538461538461675e+01 7.651041666666666234e-03 5.089397211428328682e-04 6.296874999999999521e-03 4.617092762000419843e-04 2.098958333333333318e-03 2.665679749014415278e-04 1.388020833333333337e-03 2.167724351214245454e-04 4.411197916666666913e-02 2.644010416666666557e-02 -2.065104166666667344e-03 -1.767187500000000008e-02
1.615384615384615330e+01 8.768229166666667226e-03 5.448312505536563426e-04 6.770833333333333565e-03 4.787702164283915373e-04 1.354166666666666713e-03 2.141125499072340328e-04 1.388020833333333337e-03 2.167724351214245454e-04 5.423437500000000133e-02 3.459895833333333226e-02 -1.963541666666667254e-03 -1.963541666666666907e-02
1.769230769230769340e+01 6.838541666666666380e-03 4.811581126202464382e-04 5.653645833333333440e-03 4.374922494353153846e-04 1.252604166666666623e-03 2.059268564944709615e-04 9.817708333333334102e-04 1.823102669081993533e-04 6.232552083333333520e-02 4.123437499999999672e-02 -1.455729166666667020e-03 -2.109114583333333501e-02
1.923076923076923350e+01 6.161458333333333023e-03 4.567176779219180765e-04 5.518229166666666942e-03 4.322210660220004151e-04 1.252604166666666623e-03 2.059268564944709615e-04 1.015625000000000035e-03 1.854269074887281079e-04 6.973958333333334092e-02 4.776822916666666197e-02 -8.802083333333326695e-04 -2.197135416666666854e-02
2.076923076923077005e+01 5.382812499999999577e-03 4.268847988748447359e-04 4.942708333333332808e-03 4.090614522310662398e-04 1.591145833333333301e-03 2.320924734510769949e-04 1.015625000000000035e-03 1.854269074887281079e-04 7.671354166666667640e-02 5.372656249999999134e-02 -1.015625000000000035e-03 -2.298697916666666771e-02
2.230769230769230660e+01 5.348958333333333169e-03 4.255402764835806268e-04 4.265625000000000319e-03 3.800120783442284501e-04 9.817708333333334102e-04 1.823102669081993533e-04 9.140624999999999445e-04 1.759114101437141066e-04 8.304427083333335013e-02 5.890624999999999334e-02 -1.151041666666666533e-03 -2.413802083333333598e-02
2.384615384615384670e+01 4.570312499999999722e-03 3.933498710991907500e-04 3.114583333333333353e-03 3.247177593909653407e-04 1.083333333333333284e-03 1.915080865713566203e-04 7.447916666666666054e-04 1.587901168690223697e-04 8.869791666666668184e-02 6.276562499999999156e-02 -1.794270833333333481e-03 -2.593229166666666946e-02
2.538461538461538680e+01 3.893229166666666800e-03 3.630454917498096459e-04 3.453125000000000031e-03 3.419103234341328403e-04 6.093749999999999991e-04 1.436310649285174449e-04 1.049479166666666659e-03 1.884920226999746960e-04 9.320052083333335569e-02 6.726822916666666541e-02 -2.168404344971008868e-19 -2.593229166666666946e-02
2.692307692307692690e+01 3.080729166666666512e-03 3.229481671463617864e-04 2.539062500000000087e-03 2.931856835728568534e-04 7.447916666666666054e-04 1.587901168690223697e-04 9.140624999999999445e-04 1.759114101437141066e-04 9.702604166666668750e-02 7.072135416666666674e-02 -3.723958333333330858e-04 -2.630468750000000341e-02
2.846153846153846345e+01 2.877604166666666765e-03 3.121199946479362507e-04 2.166666666666666567e-03 2.708333333333333209e-04 5.416666666666666418e-04 1.354166666666666605e-04 8.802083333333333200e-04 1.726230564497557352e-04 1.004453125000000224e-01 7.376822916666667118e-02 -3.723958333333333027e-04 -2.667708333333333737e-02
3.000000000000000000e+01 1.997395833333333228e-03 2.600387883393018035e-04 1.658854166666666550e-03 2.369791666666666693e-04 7.447916666666666054e-04 1.587901168690223697e-04 6.770833333333333565e-04 1.514004359765482597e-04 1.031875000000000153e-01 7.610416666666666718e-02 -4.062499999999999271e-04 -2.708333333333333773e-02
3.153846153846154010e+01 1.794270833333333265e-03 2.464620535433508777e-04 2.065104166666666477e-03 2.644094942364231724e-04 3.385416666666666782e-04 1.070562749536170164e-04 7.447916666666666054e-04 1.587901168690223697e-04 1.053203125000000129e-01 7.891406250000000677e-02 6.770833333333329228e-04 -2.640625000000000611e-02
3.307692307692308020e+01 2.302083333333333499e-03 2.791686100678624329e-04 8.463541666666666956e-04 1.692708333333333391e-04 3.723958333333333027e-04 1.122815684234900987e-04 4.739583333333333387e-04 1.266706927814094743e-04 1.079947916666666730e-01 8.023437500000001055e-02 -1.354166666666666930e-03 -2.776041666666667282e-02
3.461538461538461320e+01 1.151041666666666749e-03 1.974020172734086199e-04 1.151041666666666749e-03 1.974020172734086199e-04 3.385416666666666782e-04 1.070562749536170164e-04 4.401041666666666600e-04 1.220629338047704587e-04 1.094843750000000088e-01 8.182552083333334558e-02 1.015624999999999818e-04 -2.765885416666667360e-02
3.615384615384616041e+01 1.421874999999999962e-03 2.194000757273494332e-04 7.786458333333333382e-04 1.623588796954826704e-04 3.385416666666666782e-04 1.070562749536170164e-04 3.723958333333333027e-04 1.122815684234900987e-04 1.112447916666666758e-01 8.297656250000001732e-02 -6.093749999999998907e-04 -2.826822916666667240e-02
3.769230769230769340e+01 1.117187499999999908e-03 1.944773812630061667e-04 7.447916666666666054e-04 1.587901168690223697e-04 2.031249999999999907e-04 8.292543400047216692e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.125651041666666796e-01 8.392447916666669061e-02 -3.723958333333333027e-04 -2.864062500000000636e-02
3.923076923076923350e+01 1.151041666666666749e-03 1.974020172734086199e-04 8.463541666666666956e-04 1.692708333333333391e-04 3.723958333333333027e-04 1.122815684234900987e-04 3.385416666666666782e-04 1.070562749536170164e-04 1.140885416666666818e-01 8.510937500000002875e-02 -3.385416666666666782e-04 -2.897916666666667390e-02
4.076923076923077360e+01 7.109374999999999809e-04 1.551392813396508150e-04 5.078125000000000173e-04 1.311166236997302590e-04 2.369791666666666693e-04 8.956970584333249510e-05 5.416666666666666418e-04 1.354166666666666605e-04 1.150364583333333551e-01 8.615885416666670127e-02 1.015624999999999818e-04 -2.887760416666667468e-02
4.230769230769230660e+01 6.770833333333333565e-04 1.514004359765482597e-04 4.062499999999999814e-04 1.172742734291427197e-04 2.369791666666666693e-04 8.956970584333249510e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.159505208333333620e-01 8.676822916666669661e-02 -3.046875000000000538e-04 -2.918229166666667582e-02
4.384615384615385381e+01 5.755208333333333747e-04 1.395843050339312164e-04 6.770833333333333565e-04 1.514004359765482597e-04 3.385416666666666511e-05 3.385416666666666511e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.165598958333333574e-01 8.751302083333335757e-02 1.354166666666666876e-04 -2.904687500000001019e-02
4.538461538461538680e+01 6.093749999999999991e-04 1.436310649285174449e-04 4.739583333333333387e-04 1.266706927814094743e-04 6.770833333333333023e-05 4.787702164283915508e-05 2.708333333333333209e-04 9.575404328567831017e-05 1.172369791666666855e-01 8.825781250000001854e-02 6.770833333333330312e-05 -2.897916666666667737e-02
4.692307692307691980e+01 7.447916666666666054e-04 1.587901168690223697e-04 4.401041666666666600e-04 1.220629338047704587e-04 1.354166666666666605e-04 6.770833333333333023e-05 3.385416666666666782e-04 1.070562749536170164e-04 1.181171875000000121e-01 8.903645833333334592e-02 -1.015624999999999818e-04 -2.908072916666667659e-02
4.846153846153846700e+01 7.447916666666666054e-04 1.587901168690223697e-04 4.401041666666666600e-04 1.220629338047704587e-04 1.015624999999999953e-04 5.863713671457135984e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.189635416666666723e-01 8.961197916666667485e-02 -2.708333333333332667e-04 -2.935156250000001132e-02
5.000000000000000000e+01 3.723958333333333027e-04 1.122815684234900987e-04 2.031249999999999907e-04 8.292543400047216692e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.015624999999999953e-04 5.863713671457135984e-05 1.194713541666666684e-01 8.991666666666667251e-02 -2.031250000000000720e-04 -2.955468750000000977e-02
5.153846153846154721e+01 4.739583333333333387e-04 1.266706927814094743e-04 2.369791666666666693e-04 8.956970584333249510e-05 1.692708333333333391e-04 7.570021798827412983e-05 1.692708333333333391e-04 7.570021798827412983e-05 1.201145833333333302e-01 9.032291666666666941e-02 -2.369791666666666964e-04 -2.979166666666667809e-02
5.307692307692308020e+01 3.046874999999999996e-04 1.015624999999999953e-04 1.015624999999999953e-04 5.863713671457135984e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.204869791666666606e-01 9.055989583333333426e-02 -1.354166666666666605e-04 -2.992708333333334372e-02
5.461538461538461320e+01 3.723958333333333027e-04 1.122815684234900987e-04 2.369791666666666693e-04 8.956970584333249510e-05 6.770833333333333023e-05 4.787702164283915508e-05 3.385416666666666511e-05 3.385416666666666511e-05 1.209270833333333239e-01 9.083072916666666552e-02 -1.692708333333333391e-04 -3.009635416666667576e-02
5.615384615384616041e+01 5.416666666666666418e-04 1.354166666666666605e-04 1.354166666666666605e-04 6.770833333333333023e-05 1.015624999999999953e-04 5.863713671457135984e-05 1.015624999999999953e-04 5.863713671457135984e-05 1.215703124999999857e-01 9.106770833333333037e-02 -4.062500000000000356e-04 -3.050260416666667612e-02
5.769230769230769340e+01 1.354166666666666605e-04 6.770833333333333023e-05 2.031249999999999907e-04 8.292543400047216692e-05 1.354166666666666605e-04 6.770833333333333023e-05 1.692708333333333391e-04 7.570021798827412983e-05 1.218411458333333169e-01 9.144010416666666086e-02 1.015625000000000089e-04 -3.040104166666667690e-02
5.923076923076923350e+01 2.031249999999999907e-04 8.292543400047216692e-05 1.354166666666666605e-04 6.770833333333333023e-05 3.385416666666666511e-05 3.385416666666666511e-05 6.770833333333333023e-05 4.787702164283915508e-05 1.220781249999999818e-01 9.164322916666665930e-02 -3.385416666666665156e-05 -3.043489583333334331e-02


==> anc/scattering_numbers/triton_hist_coll_numbers_7.7.txt <==
# time[fm], disintegration via pion catalysis[fm^-1], error[fm^-1], formation via pion catalysis[fm^-1], error[fm^-1], disintegration via N catalysis[fm^-1], error[fm^-1], formation via N catalysis[fm^-1], error[fm^-1], all disintegration curves integrated, all formation curves integrated, difference between form. and disint.[fm^-1], difference between form. and disint. integrated
7.692307692307692735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.307692307692307931e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.846153846153846700e+00 1.144654088050314349e-04 4.326385791677946291e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.635220125786163210e-05 1.308176100628930568e-04 3.270440251572326421e-05 -9.811320754716978585e-05 -9.811320754716978585e-05
5.384615384615385025e+00 2.541132075471697754e-02 6.446169647233994555e-04 1.046540880503144455e-03 1.308176100628930568e-04 3.476477987421382893e-02 7.539765760210340997e-04 6.213836477987420837e-03 3.187630854906075509e-04 6.030691823899370085e-02 7.293081761006289104e-03 -5.291572327044024443e-02 -5.301383647798741522e-02
6.923076923076923350e+00 8.697735849056602297e-02 1.192590152112164544e-03 9.729559748427671004e-03 3.988730614577511071e-04 1.217911949685534373e-01 1.411224337786608132e-03 4.724150943396225599e-02 8.789213104648901887e-04 2.690754716981131889e-01 6.426415094339621437e-02 -1.517974842767295107e-01 -2.048113207547169190e-01
8.461538461538461675e+00 1.356088050314465110e-01 1.489128091270973354e-03 3.357106918238993154e-02 7.409189427407268701e-04 1.514540880503144338e-01 1.573724159160250820e-03 8.496603773584904262e-02 1.178720386325641471e-03 5.561383647798741059e-01 1.828012578616352024e-01 -1.685257861635219290e-01 -3.733371069182388480e-01
1.000000000000000000e+01 1.725647798742138139e-01 1.679825589316264215e-03 7.157358490566036180e-02 1.081843641717233472e-03 1.526805031446540617e-01 1.580083009076725404e-03 1.050792452830188461e-01 1.310830640049328449e-03 8.813836477987420093e-01 3.594540880503144242e-01 -1.485924528301887093e-01 -5.219295597484275850e-01
1.153846153846154010e+01 1.709622641509433716e-01 1.672007580992361520e-03 9.520251572327043110e-02 1.247706174290106771e-03 1.198289308176100493e-01 1.399809556062515600e-03 9.665786163522011032e-02 1.257206747760153571e-03 1.172174842767295555e+00 5.513144654088049101e-01 -9.893081761006289332e-02 -6.208603773584904228e-01
1.307692307692307665e+01 1.552805031446540529e-01 1.593479852035600353e-03 1.030025157232704186e-01 1.297812724229876992e-03 9.911069182389935228e-02 1.273058513781005893e-03 8.355974842767294186e-02 1.168925071741382061e-03 1.426566037735848891e+00 7.378767295597482567e-01 -6.782893081761004472e-02 -6.886893081761005231e-01
1.461538461538461675e+01 1.269748427672955648e-01 1.440943504658025740e-03 8.977358490566036964e-02 1.211608735531849489e-03 7.826163522012577478e-02 1.131260363439314052e-03 7.024905660377357697e-02 1.071786691352257697e-03 1.631802515723270286e+00 8.978993710691822727e-01 -4.521383647798739303e-02 -7.339031446540879022e-01
1.615384615384615330e+01 9.690314465408803035e-02 1.258800907174492884e-03 6.836855345911949100e-02 1.057344005455364668e-03 5.533584905660376280e-02 9.512428399458454451e-04 5.146037735849055827e-02 9.173278843311935679e-04 1.784041509433962114e+00 1.017728301886792419e+00 -3.241006289308175081e-02 -7.663132075471696947e-01
1.769230769230769340e+01 7.520377358490565323e-02 1.108939692233547802e-03 5.226163522012577944e-02 9.244418733400421246e-04 4.112578616352200594e-02 8.200592248329952559e-04 3.958867924528301080e-02 8.045881247891977081e-04 1.900371069182389849e+00 1.109578616352201230e+00 -2.447924528301886199e-02 -7.907924528301885081e-01
1.923076923076923350e+01 6.069937106918237707e-02 9.962772364903726974e-04 4.122389937106917673e-02 8.210368439659444708e-04 3.242641509433961955e-02 7.281780453251826329e-04 3.134716981132074781e-02 7.159575613254470913e-04 1.993496855345911811e+00 1.182149685534591210e+00 -2.055471698113206513e-02 -8.113471698113206010e-01
2.076923076923077005e+01 4.683270440251571798e-02 8.751101689729582538e-04 3.048050314465408292e-02 7.059910210918180678e-04 2.433207547169810928e-02 6.307796724171491282e-04 2.464276729559747997e-02 6.347940535073250297e-04 2.064661635220125468e+00 1.237272955974842770e+00 -1.604150943396225742e-02 -8.273886792452828098e-01
2.230769230769230660e+01 3.764276729559747764e-02 7.845649155554063016e-04 2.338364779874213539e-02 6.183640634351131099e-04 1.923018867924528030e-02 5.607636895428155712e-04 2.130691823899370785e-02 5.902669016884039450e-04 2.121534591194968122e+00 1.281963522012578682e+00 -1.218238993710691470e-02 -8.395710691823897731e-01
2.384615384615384670e+01 3.028427672955974481e-02 7.037148485221386522e-04 1.898490566037735680e-02 5.571759131728569155e-04 1.522389937106917966e-02 4.989431495122028130e-04 1.751320754716980885e-02 5.351443678877896605e-04 2.167042767295597194e+00 1.318461635220125938e+00 -9.010062893081760560e-03 -8.485811320754714782e-01
2.538461538461538680e+01 2.465911949685534177e-02 6.350046337265880187e-04 1.419371069182389679e-02 4.817659326151723645e-04 1.291823899371069041e-02 4.596103174672139203e-04 1.443899371069182203e-02 4.859108263027600355e-04 2.204620125786163065e+00 1.347094339622641579e+00 -8.944654088050313367e-03 -8.575257861635218193e-01
2.692307692307692690e+01 1.990062893081760709e-02 5.704551598809089533e-04 1.193710691823899120e-02 4.418121487280046071e-04 1.085786163522012467e-02 4.213667508111361404e-04 1.196981132075471480e-02 4.424169568807367566e-04 2.235378616352200698e+00 1.371001257861635292e+00 -6.851572327044024024e-03 -8.643773584905658502e-01
2.846153846153846345e+01 1.599245283018867550e-02 5.113822516338478773e-04 8.437735849056602830e-03 3.714506087819046103e-04 8.683018867924526332e-03 3.768109234803467640e-04 1.087421383647798646e-02 4.216839256778846128e-04 2.260054088050313936e+00 1.390313207547169805e+00 -5.363522012578612538e-03 -8.697408805031444645e-01
3.000000000000000000e+01 1.164276729559748230e-02 4.363311517827479715e-04 6.393710691823898014e-03 3.233438479656697111e-04 6.966037735849055744e-03 3.375056311033380885e-04 8.993710691823898762e-03 3.834931124383936067e-04 2.278662893081760288e+00 1.405700628930817597e+00 -3.221383647798743005e-03 -8.729622641509432457e-01
3.153846153846154010e+01 9.745911949685532802e-03 3.992081081875172304e-04 5.069182389937106244e-03 2.879102128321598818e-04 6.262893081761005364e-03 3.200188871448452540e-04 7.309433962264150035e-03 3.457243630871165239e-04 2.294671698113206926e+00 1.418079245283018874e+00 -3.630188679245281887e-03 -8.765924528301884955e-01
3.307692307692308020e+01 7.587421383647797134e-03 3.522371949320681362e-04 3.630188679245282320e-03 2.436423113644872762e-04 5.069182389937106244e-03 2.879102128321598818e-04 6.622641509433961453e-03 3.290817023490256207e-04 2.307328301886791611e+00 1.428332075471698159e+00 -2.403773584905659171e-03 -8.789962264150941174e-01
3.461538461538461320e+01 6.884276729559747621e-03 3.355191180790961943e-04 2.845283018867924250e-03 2.157003490032049283e-04 4.922012578616351795e-03 2.837000886134177216e-04 6.148427672955973644e-03 3.170809466486152026e-04 2.319134591194967676e+00 1.437325786163522023e+00 -2.812578616352201522e-03 -8.818088050314463189e-01
3.615384615384616041e+01 5.069182389937106244e-03 2.879102128321598818e-04 1.994968553459118988e-03 1.806159663187853698e-04 4.398742138364779460e-03 2.681960415963992902e-04 4.938364779874212726e-03 2.841709604538062068e-04 2.328602515723269484e+00 1.444259119496855259e+00 -2.534591194968554423e-03 -8.843433962264148906e-01
3.769230769230769340e+01 4.398742138364779460e-03 2.681960415963992902e-04 1.716981132075471456e-03 1.675602012043707659e-04 3.319496855345911625e-03 2.329830050743082444e-04 4.235220125786163213e-03 2.631637738523321095e-04 2.336320754716980197e+00 1.450211320754716926e+00 -1.766037735849055983e-03 -8.861094339622639371e-01
3.923076923076923350e+01 3.810062893081760365e-03 2.496055192354197086e-04 1.275471698113207243e-03 1.444187311474993680e-04 2.845283018867924250e-03 2.157003490032049283e-04 3.695597484276729079e-03 2.458274879482361813e-04 2.342976100628929803e+00 1.455182389937106802e+00 -1.684276729559747859e-03 -8.877937106918236676e-01
4.076923076923077360e+01 2.861635220125785615e-03 2.163192895838973078e-04 1.210062893081760918e-03 1.406669540522693539e-04 2.747169811320754329e-03 2.119487524007601827e-04 3.188679245283018542e-03 2.283460636088002597e-04 2.348584905660376254e+00 1.459581132075471688e+00 -1.210062893081760051e-03 -8.890037735849054545e-01
4.230769230769230660e+01 2.305660377358490117e-03 1.941716316119407358e-04 6.704402515723268926e-04 1.047051762095937315e-04 2.354716981132075077e-03 1.962264150943395988e-04 2.877987421383647413e-03 2.169364642748185799e-04 2.353245283018866818e+00 1.463129559748427733e+00 -1.111949685534591430e-03 -8.901157232704400846e-01
4.384615384615385381e+01 2.223899371069181993e-03 1.906977978188399985e-04 7.031446540880501635e-04 1.072285544854415001e-04 1.978616352201257624e-03 1.798742138364779633e-04 2.420125786163521836e-03 1.989331141984323006e-04 2.357447798742137390e+00 1.466252830188679246e+00 -1.079245283018867400e-03 -8.911949685534589216e-01
4.538461538461538680e+01 1.896855345911949283e-03 1.761185974660340681e-04 5.069182389937106461e-04 9.104520341734624708e-05 1.896855345911949283e-03 1.761185974660340681e-04 3.008805031446540497e-03 2.218120497625873579e-04 2.361241509433961383e+00 1.469768553459119387e+00 -2.779874213836475323e-04 -8.914729559748425514e-01
4.692307692307691980e+01 1.210062893081760918e-03 1.406669540522693539e-04 2.616352201257861137e-04 6.540880503144652842e-05 1.259119496855345662e-03 1.434899836932045103e-04 2.305660377358490117e-03 1.941716316119407358e-04 2.363710691823898369e+00 1.472335849056603641e+00 9.811320754716992137e-05 -8.913748427672953945e-01
4.846153846153846700e+01 1.111949685534590997e-03 1.348437059950429676e-04 2.289308176100628698e-04 6.118433462649211312e-05 1.569811320754716790e-03 1.602181970122330010e-04 2.027672955974842584e-03 1.820904068346924942e-04 2.366392452830187842e+00 1.474592452830188583e+00 -4.251572327044024144e-04 -8.917999999999998151e-01
5.000000000000000000e+01 9.484276729559746417e-04 1.245346545612965872e-04 3.433962264150942911e-04 7.493520004330303519e-05 1.111949685534590997e-03 1.348437059950429676e-04 1.406289308176100327e-03 1.516440760269737386e-04 2.368452830188678249e+00 1.476342138364779677e+00 -3.106918238993711286e-04 -8.921106918238992378e-01
5.153846153846154721e+01 9.484276729559746417e-04 1.245346545612965872e-04 1.635220125786163278e-04 5.171020073231311390e-05 1.046540880503144455e-03 1.308176100628930568e-04 1.700628930817609874e-03 1.667603866080658828e-04 2.370447798742137291e+00 1.478206289308175991e+00 -1.308176100628928671e-04 -8.922415094339620767e-01
5.307692307692308020e+01 5.723270440251571880e-04 9.674092727081132193e-05 1.798742138364779633e-04 5.423411606870464497e-05 9.811320754716979127e-04 1.266636062910601662e-04 1.275471698113207243e-03 1.444187311474993680e-04 2.372001257861634294e+00 1.479661635220125726e+00 -9.811320754716992137e-05 -8.923396226415092336e-01
5.461538461538461320e+01 6.704402515723268926e-04 1.047051762095937315e-04 1.144654088050314349e-04 4.326385791677946291e-05 8.830188679245282082e-04 1.201636477591747575e-04 1.030188679245282873e-03 1.297915737503383955e-04 2.373554716981131296e+00 1.480806289308176149e+00 -4.088050314465408331e-04 -8.927484276729558133e-01
5.615384615384616041e+01 2.943396226415093847e-04 6.937651438056691643e-05 1.144654088050314349e-04 4.326385791677946291e-05 9.157232704402514792e-04 1.223686692529842262e-04 8.993710691823897894e-04 1.212711702292372393e-04 2.374764779874213083e+00 1.481820125786163622e+00 -1.962264150943396259e-04 -8.929446540880501271e-01
5.769230769230769340e+01 5.886792452830187693e-04 9.811320754716979940e-05 1.144654088050314349e-04 4.326385791677946291e-05 8.993710691823897894e-04 1.212711702292372393e-04 9.811320754716979127e-04 1.266636062910601662e-04 2.376252830188678278e+00 1.482915723270440411e+00 -3.924528301886790350e-04 -8.933371069182387547e-01
5.923076923076923350e+01 2.779874213836477492e-04 6.742185299752148381e-05 1.635220125786163210e-05 1.635220125786163210e-05 5.886792452830187693e-04 9.811320754716979940e-05 9.974842767295594940e-04 1.277147745745742030e-04 2.377119496855344849e+00 1.483929559748427884e+00 1.471698113207545568e-04 -8.931899371069179638e-01

